Sum rule for the Compton amplitude and implications for the proton-neutron mass difference

The Cottingham formula expresses the leading contribution of the electromagnetic interaction to the proton-neutron mass difference as an integral over the forward Compton amplitude. Since quarks and gluons reggeize, the dispersive representation of this amplitude requires a subtraction. We assume that the asymptotic behaviour is dominated by Reggeon exchange. This leads to a sum rule that expresses the subtraction function in terms of measurable quantities. The evaluation of this sum rule leads to $m_{QED}^{p-n}=0.58\pm 0.16\,\mbox{MeV}$.

==> anc/FbarPolySmall1.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun May 31 15:56:47 2020"
@with line
@    line on
@    line loctype view
@    line 0.057, 0.778, 0.087, 0.778
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with line
@    line on
@    line loctype view
@    line 0.05, 0.793, 0.095, 0.793
@    line linewidth 4.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with string
@    string on
@    string loctype view
@    string 0.185, 0.718333333333
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 3.030000
@    string def "Q\S2\N= 1"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 0.024, 0.003
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 3.030000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.005
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "F"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.250000, 0.080000
@    yaxis  label char size 3.110000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.001
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 1
@    s0 symbol size 0.650000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 1
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "FbarPolySmall1.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "FbarPolySmall1.agr"
@    s1 legend  ""
@target G0.S0
@type xy
1.024e-05 5.538687e-14
1.712e-05 0.0001
2.863e-05 0.0001
4.788e-05 0.0001
8.008e-05 0.00010000001
0.0001339 0.00020000005
0.000224 0.00029000019
0.0003746 0.00040000074
0.0006265 0.00054700276
0.001048 0.00074001025
0.001752 0.00098003729
0.002931 0.0012501346
0.004902 0.0015604739
0.008197 0.0018656444
0.01371 0.0021856261
0.02293 0.0026392556
&
@target G0.S1
@type xy
1e-05 9.35883e-05
0.000241515 0.000391873
0.00047303 0.000529804
0.000704545 0.000633235
0.000936061 0.000718918
0.00116758 0.000793329
0.00139909 0.000859773
0.00163061 0.000920205
0.00186212 0.00097589
0.00209364 0.00102771
0.00232515 0.00107629
0.00255667 0.00112211
0.00278818 0.00116555
0.0030197 0.00120689
0.00325121 0.00124638
0.00348273 0.0012842
0.00371424 0.00132053
0.00394576 0.00135549
0.00417727 0.00138921
0.00440879 0.00142178
0.0046403 0.0014533
0.00487182 0.00148383
0.00510333 0.00151345
0.00533485 0.00154221
0.00556636 0.00157018
0.00579788 0.00159738
0.00602939 0.00162388
0.00626091 0.00164971
0.00649242 0.00167489
0.00672394 0.00169947
0.00695545 0.00172348
0.00718697 0.00174693
0.00741848 0.00176985
0.00765 0.00179228
0.00788152 0.00181422
0.00811303 0.00183569
0.00834455 0.00185672
0.00857606 0.00187732
0.00880758 0.00189751
0.00903909 0.00191729
0.00927061 0.00193669
0.00950212 0.00195572
0.00973364 0.00197438
0.00996515 0.00199269
0.0101967 0.00201067
0.0104282 0.00202831
0.0106597 0.00204563
0.0108912 0.00206264
0.0111227 0.00207934
0.0113542 0.00209575
0.0115858 0.00211187
0.0118173 0.0021277
0.0120488 0.00214326
0.0122803 0.00215856
0.0125118 0.00217358
0.0127433 0.00218835
0.0129748 0.00220287
0.0132064 0.00221715
0.0134379 0.00223118
0.0136694 0.00224497
0.0139009 0.00225853
0.0141324 0.00227187
0.0143639 0.00228498
0.0145955 0.00229787
0.014827 0.00231054
0.0150585 0.002323
0.01529 0.00233526
0.0155215 0.0023473
0.015753 0.00235915
0.0159845 0.00237079
0.0162161 0.00238224
0.0164476 0.0023935
0.0166791 0.00240457
0.0169106 0.00241545
0.0171421 0.00242614
0.0173736 0.00243665
0.0176052 0.00244698
0.0178367 0.00245713
0.0180682 0.00246711
0.0182997 0.00247691
0.0185312 0.00248654
0.0187627 0.002496
0.0189942 0.0025053
0.0192258 0.00251442
0.0194573 0.00252339
0.0196888 0.00253219
0.0199203 0.00254083
0.0201518 0.00254932
0.0203833 0.00255764
0.0206148 0.00256581
0.0208464 0.00257383
0.0210779 0.00258169
0.0213094 0.0025894
0.0215409 0.00259696
0.0217724 0.00260438
0.0220039 0.00261164
0.0222355 0.00261876
0.022467 0.00262574
0.0226985 0.00263257
0.02293 0.00263926
&


==> anc/FbarPolySmall17.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun May 31 16:38:44 2020"
@with line
@    line on
@    line loctype view
@    line 0.057, 0.778, 0.087, 0.778
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with line
@    line on
@    line loctype view
@    line 0.05, 0.793, 0.095, 0.793
@    line linewidth 4.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with string
@    string on
@    string loctype view
@    string 0.185, 0.718333333333
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 3.030000
@    string def "Q\S2\N= 5.5"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 0.024, 0.0026
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 3.030000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.005
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "F"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.250000, 0.080000
@    yaxis  label char size 3.110000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.001
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 1
@    s0 symbol size 0.650000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 1
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "FbarPolySmall17.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "FbarPolySmall17.agr"
@    s1 legend  ""
@target G0.S0
@type xy
1.024e-05 0
1.712e-05 0
2.863e-05 2.6249656e-13
4.788e-05 0.0001
8.008e-05 0.0001
0.0001339 0.00010000001
0.000224 0.00020000004
0.0003746 0.00030000016
0.0006265 0.00030000059
0.001048 0.00050000215
0.001752 0.00070000777
0.002931 0.00080002779
0.004902 0.0011000977
0.008197 0.0012403357
0.01371 0.0015311497
0.02293 0.0020039738
&
@target G0.S1
@type xy
1e-05 6.26932e-05
0.000241515 0.000262494
0.00047303 0.000354876
0.000704545 0.000424153
0.000936061 0.000481554
0.00116758 0.00053142
0.00139909 0.000575969
0.00163061 0.000616511
0.00186212 0.000653896
0.00209364 0.000688715
0.00232515 0.000721395
0.00255667 0.000752257
0.00278818 0.00078155
0.0030197 0.000809473
0.00325121 0.000836186
0.00348273 0.00086182
0.00371424 0.000886486
0.00394576 0.000910277
0.00417727 0.000933272
0.00440879 0.000955539
0.0046403 0.000977139
0.00487182 0.000998123
0.00510333 0.00101854
0.00533485 0.00103842
0.00556636 0.00105782
0.00579788 0.00107675
0.00602939 0.00109526
0.00626091 0.00111336
0.00649242 0.00113108
0.00672394 0.00114845
0.00695545 0.00116548
0.00718697 0.00118219
0.00741848 0.0011986
0.00765 0.00121473
0.00788152 0.00123059
0.00811303 0.00124619
0.00834455 0.00126154
0.00857606 0.00127667
0.00880758 0.00129157
0.00903909 0.00130627
0.00927061 0.00132076
0.00950212 0.00133506
0.00973364 0.00134918
0.00996515 0.00136312
0.0101967 0.0013769
0.0104282 0.00139051
0.0106597 0.00140398
0.0108912 0.00141729
0.0111227 0.00143047
0.0113542 0.00144351
0.0115858 0.00145642
0.0118173 0.00146921
0.0120488 0.00148188
0.0122803 0.00149443
0.0125118 0.00150688
0.0127433 0.00151922
0.0129748 0.00153146
0.0132064 0.00154361
0.0134379 0.00155566
0.0136694 0.00156762
0.0139009 0.0015795
0.0141324 0.0015913
0.0143639 0.00160302
0.0145955 0.00161466
0.014827 0.00162623
0.0150585 0.00163774
0.01529 0.00164917
0.0155215 0.00166055
0.015753 0.00167186
0.0159845 0.00168311
0.0162161 0.00169431
0.0164476 0.00170546
0.0166791 0.00171655
0.0169106 0.0017276
0.0171421 0.0017386
0.0173736 0.00174955
0.0176052 0.00176047
0.0178367 0.00177134
0.0180682 0.00178218
0.0182997 0.00179298
0.0185312 0.00180374
0.0187627 0.00181448
0.0189942 0.00182518
0.0192258 0.00183586
0.0194573 0.0018465
0.0196888 0.00185712
0.0199203 0.00186772
0.0201518 0.0018783
0.0203833 0.00188885
0.0206148 0.00189939
0.0208464 0.0019099
0.0210779 0.0019204
0.0213094 0.00193089
0.0215409 0.00194136
0.0217724 0.00195182
0.0220039 0.00196227
0.0222355 0.00197271
0.022467 0.00198314
0.0226985 0.00199356
0.02293 0.00200397
&


==> anc/FbarPolySmall21.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun May 31 15:45:09 2020"
@with line
@    line on
@    line loctype view
@    line 0.057, 0.778, 0.087, 0.778
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with line
@    line on
@    line loctype view
@    line 0.05, 0.793, 0.095, 0.793
@    line linewidth 4.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with string
@    string on
@    string loctype view
@    string 0.185, 0.718333333333
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 3.030000
@    string def "Q\S2\N= 9.5"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 0.024, 0.002
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 3.030000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.005
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "F"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.250000, 0.080000
@    yaxis  label char size 3.110000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.0005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 1
@    s0 symbol size 0.650000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 1
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TFbarABM21.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TFbarPoly21.dat"
@    s1 legend  ""
@target G0.S0
@type xy
1.024e-05 0.0001
1.712e-05 0.0001
2.863e-05 0.0001
4.788e-05 0.0001
8.008e-05 0.0001
0.0001339 0.00010000001
0.000224 0.00020000002
0.0003746 0.0003000001
0.0006265 0.00030000034
0.001048 0.00040000128
0.001752 0.00060000464
0.002931 0.00070001664
0.004902 0.00090005805
0.008197 0.0011001983
0.01371 0.0014206829
0.02293 0.001872366
&
@target G0.S1
@type xy
1e-05 5.33422e-05
0.000241515 0.000223646
0.00047303 0.000302764
0.000704545 0.000362356
0.000936061 0.000411945
0.00116758 0.000455208
0.00139909 0.000494021
0.00163061 0.000529491
0.00186212 0.000562335
0.00209364 0.00059305
0.00232515 0.000621995
0.00255667 0.000649439
0.00278818 0.000675592
0.0030197 0.000700619
0.00325121 0.000724654
0.00348273 0.000747808
0.00371424 0.000770171
0.00394576 0.000791821
0.00417727 0.000812824
0.00440879 0.000833237
0.0046403 0.000853109
0.00487182 0.000872483
0.00510333 0.000891397
0.00533485 0.000909884
0.00556636 0.000927975
0.00579788 0.000945697
0.00602939 0.000963072
0.00626091 0.000980124
0.00649242 0.000996872
0.00672394 0.00101333
0.00695545 0.00102953
0.00718697 0.00104546
0.00741848 0.00106116
0.00765 0.00107663
0.00788152 0.00109189
0.00811303 0.00110693
0.00834455 0.00112179
0.00857606 0.00113646
0.00880758 0.00115095
0.00903909 0.00116527
0.00927061 0.00117943
0.00950212 0.00119344
0.00973364 0.0012073
0.00996515 0.00122103
0.0101967 0.00123461
0.0104282 0.00124807
0.0106597 0.00126141
0.0108912 0.00127462
0.0111227 0.00128773
0.0113542 0.00130072
0.0115858 0.00131361
0.0118173 0.0013264
0.0120488 0.0013391
0.0122803 0.0013517
0.0125118 0.00136421
0.0127433 0.00137664
0.0129748 0.00138898
0.0132064 0.00140124
0.0134379 0.00141343
0.0136694 0.00142555
0.0139009 0.00143759
0.0141324 0.00144956
0.0143639 0.00146147
0.0145955 0.00147332
0.014827 0.0014851
0.0150585 0.00149683
0.01529 0.0015085
0.0155215 0.00152011
0.015753 0.00153167
0.0159845 0.00154319
0.0162161 0.00155465
0.0164476 0.00156606
0.0166791 0.00157743
0.0169106 0.00158876
0.0171421 0.00160004
0.0173736 0.00161129
0.0176052 0.00162249
0.0178367 0.00163366
0.0180682 0.00164479
0.0182997 0.00165589
0.0185312 0.00166695
0.0187627 0.00167798
0.0189942 0.00168898
0.0192258 0.00169996
0.0194573 0.0017109
0.0196888 0.00172182
0.0199203 0.0017327
0.0201518 0.00174357
0.0203833 0.00175441
0.0206148 0.00176523
0.0208464 0.00177603
0.0210779 0.0017868
0.0213094 0.00179756
0.0215409 0.00180829
0.0217724 0.00181901
0.0220039 0.00182971
0.0222355 0.0018404
0.022467 0.00185107
0.0226985 0.00186172
0.02293 0.00187237
&


==> anc/FbarPolySmall28.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun May 31 15:41:18 2020"
@with line
@    line on
@    line loctype view
@    line 0.057, 0.778, 0.087, 0.778
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with line
@    line on
@    line loctype view
@    line 0.05, 0.793, 0.095, 0.793
@    line linewidth 4.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with string
@    string on
@    string loctype view
@    string 0.185, 0.718333333333
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 3.030000
@    string def "Q\S2\N= 29.2"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 0.024, 0.002
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 3.030000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.005
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "F"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.250000, 0.080000
@    yaxis  label char size 3.110000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.0005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 1
@    s0 symbol size 0.650000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 1
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TFbarABM28.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TFbarPoly28.dat"
@    s1 legend  ""
@target G0.S0
@type xy
1.024e-05 0
1.712e-05 1.7660905e-14
2.863e-05 4.9391037e-14
4.788e-05 0.0001
8.008e-05 0.0001
0.0001339 0.0001
0.000224 0.00020000001
0.0003746 0.00020000003
0.0006265 0.00040000014
0.001048 0.00040000046
0.001752 0.00050000166
0.002931 0.00060000569
0.004902 0.00080001984
0.008197 0.0010000688
0.01371 0.0013002367
0.02293 0.0016408301
&
@target G0.S1
@type xy
1e-05 4.81015e-05
0.000241515 0.000201783
0.00047303 0.00027331
0.000704545 0.000327271
0.000936061 0.00037224
0.00116758 0.000411528
0.00139909 0.000446819
0.00163061 0.000479109
0.00186212 0.000509041
0.00209364 0.00053706
0.00232515 0.000563487
0.00255667 0.000588564
0.00278818 0.000612478
0.0030197 0.000635376
0.00325121 0.000657378
0.00348273 0.000678582
0.00371424 0.000699068
0.00394576 0.000718905
0.00417727 0.000738153
0.00440879 0.00075686
0.0046403 0.00077507
0.00487182 0.000792822
0.00510333 0.000810148
0.00533485 0.000827078
0.00556636 0.000843638
0.00579788 0.000859852
0.00602939 0.00087574
0.00626091 0.000891322
0.00649242 0.000906614
0.00672394 0.000921633
0.00695545 0.000936392
0.00718697 0.000950904
0.00741848 0.000965182
0.00765 0.000979236
0.00788152 0.000993076
0.00811303 0.00100671
0.00834455 0.00102015
0.00857606 0.0010334
0.00880758 0.00104647
0.00903909 0.00105937
0.00927061 0.0010721
0.00950212 0.00108467
0.00973364 0.00109708
0.00996515 0.00110935
0.0101967 0.00112146
0.0104282 0.00113344
0.0106597 0.00114528
0.0108912 0.00115699
0.0111227 0.00116857
0.0113542 0.00118003
0.0115858 0.00119136
0.0118173 0.00120258
0.0120488 0.00121369
0.0122803 0.00122468
0.0125118 0.00123556
0.0127433 0.00124634
0.0129748 0.00125701
0.0132064 0.00126758
0.0134379 0.00127805
0.0136694 0.00128843
0.0139009 0.00129871
0.0141324 0.0013089
0.0143639 0.001319
0.0145955 0.00132901
0.014827 0.00133893
0.0150585 0.00134877
0.01529 0.00135852
0.0155215 0.00136819
0.015753 0.00137778
0.0159845 0.00138729
0.0162161 0.00139672
0.0164476 0.00140608
0.0166791 0.00141536
0.0169106 0.00142456
0.0171421 0.00143369
0.0173736 0.00144275
0.0176052 0.00145174
0.0178367 0.00146066
0.0180682 0.00146951
0.0182997 0.00147829
0.0185312 0.00148701
0.0187627 0.00149566
0.0189942 0.00150424
0.0192258 0.00151276
0.0194573 0.00152121
0.0196888 0.0015296
0.0199203 0.00153793
0.0201518 0.0015462
0.0203833 0.00155441
0.0206148 0.00156255
0.0208464 0.00157064
0.0210779 0.00157867
0.0213094 0.00158664
0.0215409 0.00159455
0.0217724 0.0016024
0.0220039 0.0016102
0.0222355 0.00161794
0.022467 0.00162562
0.0226985 0.00163325
0.02293 0.00164083
&


==> anc/FbarPolySmall60.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun May 31 15:37:32 2020"
@with line
@    line on
@    line loctype view
@    line 0.057, 0.778, 0.087, 0.778
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with line
@    line on
@    line loctype view
@    line 0.05, 0.793, 0.095, 0.793
@    line linewidth 4.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with string
@    string on
@    string loctype view
@    string 0.185, 0.718333333333
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 3.030000
@    string def "Q\S2\N= 200 000"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 0.024, 0.00105
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 3.030000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.005
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "F"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.250000, 0.080000
@    yaxis  label char size 3.110000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.0002
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 1
@    s0 symbol size 0.650000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 1
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TFbarABM60.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TFbarPoly60.dat"
@    s1 legend  ""
@target G0.S0
@type xy
1.024e-05 0
1.712e-05 0
2.863e-05 0
4.788e-05 0
8.008e-05 0
0.0001339 4.7351972e-16
0.000224 0.0001
0.0003746 0.0002
0.0006265 0.0001
0.001048 0.0002
0.001752 0.0003
0.002931 0.0003
0.004902 0.0004
0.008197 0.00053000001
0.01371 0.00068000004
0.02293 0.00087000016
&
@target G0.S1
@type xy
1e-05 2.41446e-05
0.000241515 0.000101415
0.00047303 0.000137538
0.000704545 0.000164897
0.000936061 0.000187786
0.00116758 0.000207856
0.00139909 0.00022595
0.00163061 0.000242564
0.00186212 0.000258016
0.00209364 0.000272528
0.00232515 0.00028626
0.00255667 0.000299331
0.00278818 0.000311833
0.0030197 0.000323839
0.00325121 0.000335407
0.00348273 0.000346586
0.00371424 0.000357416
0.00394576 0.000367929
0.00417727 0.000378155
0.00440879 0.000388118
0.0046403 0.000397839
0.00487182 0.000407336
0.00510333 0.000416626
0.00533485 0.000425721
0.00556636 0.000434637
0.00579788 0.000443382
0.00602939 0.000451968
0.00626091 0.000460403
0.00649242 0.000468696
0.00672394 0.000476853
0.00695545 0.000484882
0.00718697 0.000492789
0.00741848 0.000500579
0.00765 0.000508257
0.00788152 0.000515828
0.00811303 0.000523297
0.00834455 0.000530667
0.00857606 0.000537941
0.00880758 0.000545125
0.00903909 0.000552219
0.00927061 0.000559228
0.00950212 0.000566154
0.00973364 0.000573
0.00996515 0.000579767
0.0101967 0.000586459
0.0104282 0.000593078
0.0106597 0.000599624
0.0108912 0.000606101
0.0111227 0.000612509
0.0113542 0.000618851
0.0115858 0.000625127
0.0118173 0.00063134
0.0120488 0.00063749
0.0122803 0.00064358
0.0125118 0.000649609
0.0127433 0.00065558
0.0129748 0.000661492
0.0132064 0.000667348
0.0134379 0.000673149
0.0136694 0.000678894
0.0139009 0.000684585
0.0141324 0.000690223
0.0143639 0.000695808
0.0145955 0.000701342
0.014827 0.000706825
0.0150585 0.000712257
0.01529 0.000717639
0.0155215 0.000722972
0.015753 0.000728257
0.0159845 0.000733493
0.0162161 0.000738682
0.0164476 0.000743823
0.0166791 0.000748918
0.0169106 0.000753966
0.0171421 0.000758969
0.0173736 0.000763926
0.0176052 0.000768838
0.0178367 0.000773705
0.0180682 0.000778528
0.0182997 0.000783307
0.0185312 0.000788042
0.0187627 0.000792733
0.0189942 0.000797382
0.0192258 0.000801987
0.0194573 0.00080655
0.0196888 0.00081107
0.0199203 0.000815548
0.0201518 0.000819983
0.0203833 0.000824377
0.0206148 0.00082873
0.0208464 0.000833041
0.0210779 0.00083731
0.0213094 0.000841539
0.0215409 0.000845727
0.0217724 0.000849874
0.0220039 0.00085398
0.0222355 0.000858045
0.022467 0.00086207
0.0226985 0.000866055
0.02293 0.00087
&


==> anc/FbarPolySmall9.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun May 31 16:35:31 2020"
@with line
@    line on
@    line loctype view
@    line 0.057, 0.778, 0.087, 0.778
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with line
@    line on
@    line loctype view
@    line 0.05, 0.793, 0.095, 0.793
@    line linewidth 4.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with string
@    string on
@    string loctype view
@    string 0.185, 0.718333333333
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 3.030000
@    string def "Q\S2\N= 2.1"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 0.024, 0.0026
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 3.030000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.005
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "F"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.250000, 0.080000
@    yaxis  label char size 3.110000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.001
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 1
@    s0 symbol size 0.650000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 1
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "FbarPolySmall9.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "FbarPolySmall9.agr"
@    s1 legend  ""
@target G0.S0
@type xy
1.024e-05 0
1.712e-05 0.0001
2.863e-05 4.7141589e-13
4.788e-05 0.0001
8.008e-05 0.00010000001
0.0001339 0.00019000003
0.000224 0.0002500001
0.0003746 0.00034000037
0.0006265 0.00045000139
0.001048 0.00060000514
0.001752 0.00078001866
0.002931 0.00099006635
0.004902 0.0012302349
0.008197 0.0014908115
0.01371 0.0018127798
0.02293 0.0022995037
&
@target G0.S1
@type xy
1e-05 7.5093e-05
0.000241515 0.000314349
0.00047303 0.000424893
0.000704545 0.000507733
0.000936061 0.000576321
0.00116758 0.000635861
0.00139909 0.00068901
0.00163061 0.00073734
0.00186212 0.00078187
0.00209364 0.000823307
0.00232515 0.000862163
0.00255667 0.000898823
0.00278818 0.000933587
0.0030197 0.000966692
0.00325121 0.00099833
0.00348273 0.00102866
0.00371424 0.00105781
0.00394576 0.0010859
0.00417727 0.00111301
0.00440879 0.00113924
0.0046403 0.00116465
0.00487182 0.00118931
0.00510333 0.00121327
0.00533485 0.00123657
0.00556636 0.00125927
0.00579788 0.00128141
0.00602939 0.00130301
0.00626091 0.00132411
0.00649242 0.00134474
0.00672394 0.00136493
0.00695545 0.00138469
0.00718697 0.00140406
0.00741848 0.00142305
0.00765 0.00144168
0.00788152 0.00145997
0.00811303 0.00147794
0.00834455 0.0014956
0.00857606 0.00151296
0.00880758 0.00153004
0.00903909 0.00154685
0.00927061 0.0015634
0.00950212 0.0015797
0.00973364 0.00159576
0.00996515 0.0016116
0.0101967 0.00162722
0.0104282 0.00164263
0.0106597 0.00165784
0.0108912 0.00167285
0.0111227 0.00168768
0.0113542 0.00170232
0.0115858 0.0017168
0.0118173 0.0017311
0.0120488 0.00174525
0.0122803 0.00175924
0.0125118 0.00177308
0.0127433 0.00178677
0.0129748 0.00180033
0.0132064 0.00181375
0.0134379 0.00182704
0.0136694 0.00184021
0.0139009 0.00185325
0.0141324 0.00186618
0.0143639 0.00187899
0.0145955 0.00189169
0.014827 0.00190429
0.0150585 0.00191679
0.01529 0.00192918
0.0155215 0.00194148
0.015753 0.00195369
0.0159845 0.00196581
0.0162161 0.00197784
0.0164476 0.00198978
0.0166791 0.00200165
0.0169106 0.00201344
0.0171421 0.00202515
0.0173736 0.00203679
0.0176052 0.00204835
0.0178367 0.00205985
0.0180682 0.00207128
0.0182997 0.00208265
0.0185312 0.00209396
0.0187627 0.0021052
0.0189942 0.00211639
0.0192258 0.00212752
0.0194573 0.0021386
0.0196888 0.00214963
0.0199203 0.00216061
0.0201518 0.00217154
0.0203833 0.00218242
0.0206148 0.00219325
0.0208464 0.00220405
0.0210779 0.0022148
0.0213094 0.00222551
0.0215409 0.00223619
0.0217724 0.00224682
0.0220039 0.00225742
0.0222355 0.00226799
0.022467 0.00227853
0.0226985 0.00228903
0.02293 0.0022995
&


==> anc/fig1.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Aug  9 09:21:37 2020"
@with box
@    box on
@    box loctype view
@    box 0.858333333333, 0.788333333333, 0.946666666667, 0.766666666667
@    box linestyle 1
@    box linewidth 1.0
@    box color 15
@    box fill color 15
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 0.856666666667, 0.746666666667, 0.945, 0.725
@    box linestyle 1
@    box linewidth 1.0
@    box color 6
@    box fill color 6
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 0.856666666666, 0.71, 0.945, 0.688333333333
@    box linestyle 1
@    box linewidth 1.0
@    box color 4
@    box fill color 4
@    box fill pattern 16
@box def
@with string
@    string on
@    string loctype view
@    string 0.561666666666, 0.693333333333
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.970000
@    string def "Q\S2\N = 1"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0.9, -0.02, 7.5, 0.03
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "W"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.800000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "\oF\O"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.270000, 0.050000
@    yaxis  label char size 2.210000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.01
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.360000
@    legend color 1
@    legend length 8
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 15
@    s0 symbol pattern 1
@    s0 symbol fill color 15
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 15
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 1
@    s0 fill rule 0
@    s0 fill color 15
@    s0 fill pattern 16
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 15
@    s0 errorbar pattern 1
@    s0 errorbar size 0.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 0.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "FbarW1.agr"
@    s0 legend  "MD"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 15
@    s1 symbol pattern 1
@    s1 symbol fill color 15
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 15
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 15
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "FbarW1.agr"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 6
@    s2 symbol pattern 1
@    s2 symbol fill color 6
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 6
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 1
@    s2 fill rule 0
@    s2 fill color 6
@    s2 fill pattern 16
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 6
@    s2 errorbar pattern 1
@    s2 errorbar size 0.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "FbarW1.agr"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 6
@    s3 symbol pattern 1
@    s3 symbol fill color 6
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 2.0
@    s3 line color 6
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 6
@    s3 errorbar pattern 1
@    s3 errorbar size 0.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "FbarW1.agr"
@    s3 legend  "BC"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 1
@    s4 symbol pattern 1
@    s4 symbol fill color 1
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 1
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 1
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "FbarW1.agr"
@    s4 legend  ""
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 1
@    s5 line linewidth 1.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 1
@    s5 fill rule 0
@    s5 fill color 4
@    s5 fill pattern 16
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "FbarW1.agr"
@    s5 legend  ""
@    s6 hidden false
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 4
@    s6 symbol pattern 1
@    s6 symbol fill color 4
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 1
@    s6 line linewidth 2.0
@    s6 line color 4
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 4
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "FbarW1.agr"
@    s6 legend  "AI"
@    s7 hidden false
@    s7 type xy
@    s7 symbol 0
@    s7 symbol size 1.000000
@    s7 symbol color 1
@    s7 symbol pattern 1
@    s7 symbol fill color 1
@    s7 symbol fill pattern 0
@    s7 symbol linewidth 1.0
@    s7 symbol linestyle 1
@    s7 symbol char 65
@    s7 symbol char font 0
@    s7 symbol skip 0
@    s7 line type 1
@    s7 line linestyle 1
@    s7 line linewidth 1.0
@    s7 line color 1
@    s7 line pattern 1
@    s7 baseline type 0
@    s7 baseline off
@    s7 dropline off
@    s7 fill type 0
@    s7 fill rule 0
@    s7 fill color 1
@    s7 fill pattern 1
@    s7 avalue off
@    s7 avalue type 2
@    s7 avalue char size 1.000000
@    s7 avalue font 0
@    s7 avalue color 1
@    s7 avalue rot 0
@    s7 avalue format general
@    s7 avalue prec 3
@    s7 avalue prepend ""
@    s7 avalue append ""
@    s7 avalue offset 0.000000 , 0.000000
@    s7 errorbar on
@    s7 errorbar place both
@    s7 errorbar color 1
@    s7 errorbar pattern 1
@    s7 errorbar size 1.000000
@    s7 errorbar linewidth 1.0
@    s7 errorbar linestyle 1
@    s7 errorbar riser linewidth 1.0
@    s7 errorbar riser linestyle 1
@    s7 errorbar riser clip off
@    s7 errorbar riser clip length 0.100000
@    s7 comment "FbarW1.agr"
@    s7 legend  ""
@    s9 hidden false
@    s9 type xy
@    s9 symbol 0
@    s9 symbol size 1.000000
@    s9 symbol color 1
@    s9 symbol pattern 1
@    s9 symbol fill color 1
@    s9 symbol fill pattern 0
@    s9 symbol linewidth 1.0
@    s9 symbol linestyle 1
@    s9 symbol char 65
@    s9 symbol char font 0
@    s9 symbol skip 0
@    s9 line type 1
@    s9 line linestyle 1
@    s9 line linewidth 1.0
@    s9 line color 1
@    s9 line pattern 1
@    s9 baseline type 0
@    s9 baseline off
@    s9 dropline off
@    s9 fill type 0
@    s9 fill rule 0
@    s9 fill color 1
@    s9 fill pattern 1
@    s9 avalue off
@    s9 avalue type 2
@    s9 avalue char size 1.000000
@    s9 avalue font 0
@    s9 avalue color 1
@    s9 avalue rot 0
@    s9 avalue format general
@    s9 avalue prec 3
@    s9 avalue prepend ""
@    s9 avalue append ""
@    s9 avalue offset 0.000000 , 0.000000
@    s9 errorbar on
@    s9 errorbar place both
@    s9 errorbar color 1
@    s9 errorbar pattern 1
@    s9 errorbar size 1.000000
@    s9 errorbar linewidth 1.0
@    s9 errorbar linestyle 1
@    s9 errorbar riser linewidth 1.0
@    s9 errorbar riser linestyle 1
@    s9 errorbar riser clip off
@    s9 errorbar riser clip length 0.100000
@    s9 comment "FbarW1.agr"
@    s9 legend  ""
@    s10 hidden false
@    s10 type xy
@    s10 symbol 1
@    s10 symbol size 0.730000
@    s10 symbol color 1
@    s10 symbol pattern 1
@    s10 symbol fill color 1
@    s10 symbol fill pattern 1
@    s10 symbol linewidth 1.0
@    s10 symbol linestyle 1
@    s10 symbol char 65
@    s10 symbol char font 0
@    s10 symbol skip 0
@    s10 line type 0
@    s10 line linestyle 1
@    s10 line linewidth 2.0
@    s10 line color 1
@    s10 line pattern 1
@    s10 baseline type 0
@    s10 baseline off
@    s10 dropline off
@    s10 fill type 0
@    s10 fill rule 0
@    s10 fill color 6
@    s10 fill pattern 16
@    s10 avalue off
@    s10 avalue type 2
@    s10 avalue char size 1.000000
@    s10 avalue font 0
@    s10 avalue color 1
@    s10 avalue rot 0
@    s10 avalue format general
@    s10 avalue prec 3
@    s10 avalue prepend ""
@    s10 avalue append ""
@    s10 avalue offset 0.000000 , 0.000000
@    s10 errorbar on
@    s10 errorbar place both
@    s10 errorbar color 1
@    s10 errorbar pattern 1
@    s10 errorbar size 3.700000
@    s10 errorbar linewidth 1.0
@    s10 errorbar linestyle 1
@    s10 errorbar riser linewidth 1.0
@    s10 errorbar riser linestyle 1
@    s10 errorbar riser clip off
@    s10 errorbar riser clip length 0.100000
@    s10 comment "FbarW1.agr"
@    s10 legend  "ABM"
@target G0.S0
@type xy
1.077 -0.00060301
1.09293 -0.00395624
1.10886 -0.00511025
1.12479 -0.00557592
1.14071 -0.00569182
1.15664 -0.00541032
1.17257 -0.00487594
1.1885 -0.00421497
1.20443 -0.00344699
1.22036 -0.0025484
1.23629 -0.00146682
1.25221 -0.00022586
1.26814 0.00101392
1.28407 0.00204357
1.3 0.00287004
1.3 -0.0121049
1.28407 -0.0128286
1.26814 -0.0135065
1.25221 -0.0139927
1.23629 -0.0142548
1.22036 -0.0145417
1.20443 -0.0149877
1.1885 -0.0156048
1.17257 -0.0158362
1.15664 -0.0156263
1.14071 -0.0149868
1.12479 -0.013941
1.10886 -0.0120874
1.09293 -0.00892026
1.077 4.81626e-05
&
@target G0.S1
@type xy
1.077 -0.00027742393
1.07925 -0.0018935959
1.08151 -0.0031536126
1.08376 -0.0041196216
1.08601 -0.0048578661
1.08826 -0.0054417995
1.09052 -0.0059548351
1.09277 -0.0064072838
1.09502 -0.0068207904
1.09727 -0.007197206
1.09953 -0.0075375178
1.10178 -0.0078335176
1.10403 -0.0080958193
1.10628 -0.0083391098
1.10854 -0.0085668701
1.11079 -0.0087837274
1.11304 -0.0089795913
1.11529 -0.0091537589
1.11755 -0.0093152223
1.1198 -0.009465748
1.12205 -0.0096074925
1.1243 -0.0097345818
1.12656 -0.0098409151
1.12881 -0.0099424824
1.13106 -0.010043966
1.13331 -0.010126861
1.13557 -0.01019372
1.13782 -0.010263132
1.14007 -0.01032627
1.14232 -0.010367796
1.14458 -0.010405771
1.14683 -0.01044893
1.14908 -0.010479927
1.15133 -0.010496314
1.15359 -0.010508166
1.15584 -0.010516066
1.15809 -0.010520466
1.16034 -0.010515193
1.1626 -0.010494373
1.16485 -0.010470746
1.1671 -0.010447963
1.16935 -0.010414861
1.17161 -0.01037316
1.17386 -0.010334024
1.17611 -0.01028917
1.17836 -0.010226586
1.18062 -0.010156522
1.18287 -0.010084411
1.18512 -0.010016627
1.18737 -0.0099498514
1.18963 -0.0098634382
1.19188 -0.0097643849
1.19413 -0.0096681508
1.19638 -0.0095734452
1.19864 -0.0094812036
1.20089 -0.0093822411
1.20314 -0.0092757303
1.20539 -0.0091766859
1.20765 -0.0090862396
1.2099 -0.0090029394
1.21215 -0.0089163487
1.2144 -0.0088119627
1.21666 -0.008706444
1.21891 -0.0086074529
1.22116 -0.0085107232
1.22341 -0.00841458
1.22567 -0.0083147552
1.22792 -0.0082147341
1.23017 -0.0081224868
1.23242 -0.0080299729
1.23468 -0.0079318414
1.23693 -0.007832628
1.23918 -0.0077332071
1.24143 -0.0076313118
1.24369 -0.007527757
1.24594 -0.0074267981
1.24819 -0.0073214335
1.25044 -0.0072023729
1.2527 -0.0070860518
1.25495 -0.0069787794
1.2572 -0.0068633927
1.25945 -0.0067407878
1.26171 -0.0066304677
1.26396 -0.0065179406
1.26621 -0.0063683397
1.26846 -0.006231792
1.27072 -0.006139619
1.27297 -0.0060318839
1.27522 -0.0058956794
1.27747 -0.0057679151
1.27973 -0.00564672
1.28198 -0.0055138818
1.28423 -0.0053843075
1.28648 -0.0052743479
1.28874 -0.0051644676
1.29099 -0.0050469037
1.29324 -0.0049273124
1.29549 -0.0048107998
1.29775 -0.0047051373
1.3 -0.0046174357
&
@target G0.S2
@type xy
1.3 -0.000115386
1.31635 0.000351528
1.33269 0.000781046
1.34904 0.00116267
1.36538 0.00149164
1.38173 0.00177776
1.39808 0.00204927
1.41442 0.00235743
1.43077 0.00279454
1.44712 0.00354486
1.46346 0.0049702
1.47981 0.00746314
1.49615 0.0106346
1.5125 0.011642
1.52885 0.0102175
1.54519 0.0088622
1.56154 0.00833137
1.57788 0.00852457
1.59423 0.00937279
1.61058 0.010958
1.62692 0.0134648
1.64327 0.0169877
1.65962 0.0211307
1.67596 0.0248378
1.69231 0.0266489
1.70865 0.0257581
1.725 0.0235828
1.74135 0.0218694
1.75769 0.0210985
1.77404 0.0211091
1.79038 0.0216536
1.80673 0.0225298
1.82308 0.0235781
1.83942 0.0246623
1.85577 0.0256601
1.87212 0.026465
1.88846 0.0269942
1.90481 0.0271995
1.92115 0.027073
1.9375 0.026646
1.95385 0.0259782
1.97019 0.0251438
1.98654 0.0242172
2.00288 0.023263
2.01923 0.0223304
2.03558 0.021453
2.05192 0.0206505
2.06827 0.019932
2.08462 0.0192989
2.10096 0.0187479
2.11731 0.0182731
2.13365 0.0178671
2.15 0.017522
2.16635 0.0172305
2.18269 0.0169853
2.19904 0.0167802
2.21538 0.0166092
2.23173 0.0164674
2.24808 0.0163504
2.26442 0.0162543
2.28077 0.0161757
2.29712 0.0161118
2.31346 0.0160601
2.32981 0.0160183
2.34615 0.0159847
2.3625 0.0159576
2.37885 0.0159355
2.39519 0.0159174
2.41154 0.0159021
2.42788 0.0158888
2.44423 0.0158766
2.46058 0.0158649
2.47692 0.015853
2.49327 0.0158405
2.50962 0.0158268
2.52596 0.0158116
2.54231 0.0157946
2.55865 0.0157755
2.575 0.0157539
2.59135 0.0157298
2.60769 0.0157027
2.62404 0.0156728
2.64038 0.0156396
2.65673 0.0156032
2.67308 0.0155634
2.68942 0.0155202
2.70577 0.0154733
2.72212 0.0154229
2.73846 0.0153687
2.75481 0.0153108
2.77115 0.0152491
2.7875 0.0151835
2.80385 0.0151141
2.82019 0.0150407
2.83654 0.0149634
2.85288 0.0148821
2.86923 0.0147968
2.88558 0.0147075
2.90192 0.0146141
2.91827 0.0145166
2.93462 0.014415
2.95096 0.0143093
2.96731 0.0141994
2.98365 0.0140853
3 0.0139669
3 0.00157406
2.98365 0.00168726
2.96731 0.00179699
2.95096 0.00190331
2.93462 0.00200625
2.91827 0.00210586
2.90192 0.00220218
2.88558 0.00229524
2.86923 0.00238508
2.85288 0.00247173
2.83654 0.00255523
2.82019 0.00263562
2.80385 0.00271291
2.7875 0.00278716
2.77115 0.00285838
2.75481 0.00292662
2.73846 0.0029919
2.72212 0.00305427
2.70577 0.00311377
2.68942 0.00317045
2.67308 0.00322434
2.65673 0.00327551
2.64038 0.00332402
2.62404 0.00336993
2.60769 0.00341332
2.59135 0.00345427
2.575 0.0034929
2.55865 0.00352929
2.54231 0.0035636
2.52596 0.00359596
2.50962 0.00362654
2.49327 0.00365554
2.47692 0.00368317
2.46058 0.00370971
2.44423 0.00373544
2.42788 0.0037607
2.41154 0.0037859
2.39519 0.00381149
2.37885 0.003838
2.3625 0.00386604
2.34615 0.00389634
2.32981 0.00392971
2.31346 0.00396713
2.29712 0.00400973
2.28077 0.00405883
2.26442 0.00411596
2.24808 0.00418293
2.23173 0.00426184
2.21538 0.00435516
2.19904 0.00446573
2.18269 0.00459688
2.16635 0.00475245
2.15 0.0049368
2.13365 0.00515484
2.11731 0.00541195
2.10096 0.00571382
2.08462 0.0060661
2.06827 0.00647377
2.05192 0.00694021
2.03558 0.0074657
2.01923 0.00804544
2.00288 0.00866713
1.98654 0.00930844
1.97019 0.00993522
1.95385 0.0105017
1.9375 0.010954
1.92115 0.0112372
1.90481 0.0113064
1.88846 0.0111368
1.87212 0.0107319
1.85577 0.0101239
1.83942 0.00936853
1.82308 0.00853608
1.80673 0.00770279
1.79038 0.0069471
1.77404 0.0063522
1.75769 0.00601451
1.74135 0.00604829
1.725 0.00653779
1.70865 0.00731501
1.69231 0.0076698
1.67596 0.0068688
1.65962 0.00495566
1.64327 0.00252502
1.62692 0.000314239
1.61058 -0.00133501
1.59423 -0.00248844
1.57788 -0.00331918
1.56154 -0.00396794
1.54519 -0.00451285
1.52885 -0.00497973
1.5125 -0.00559933
1.49615 -0.00698868
1.47981 -0.00822636
1.46346 -0.00835037
1.44712 -0.00814118
1.43077 -0.00793387
1.41442 -0.00785588
1.39808 -0.00792446
1.38173 -0.00813251
1.36538 -0.0084788
1.34904 -0.00897923
1.33269 -0.009676
1.31635 -0.0106483
1.3 -0.0120228
&
@target G0.S3
@type xy
1.3 -0.00606907
1.31635 -0.0051484
1.33269 -0.00444748
1.34904 -0.00390828
1.36538 -0.00349358
1.38173 -0.00317737
1.39808 -0.0029376
1.41442 -0.00274923
1.43077 -0.00256967
1.44712 -0.00229816
1.46346 -0.00169008
1.47981 -0.000381607
1.49615 0.00182294
1.5125 0.00302135
1.52885 0.0026189
1.54519 0.00217468
1.56154 0.00218171
1.57788 0.0026027
1.59423 0.00344217
1.61058 0.00481149
1.62692 0.00688954
1.64327 0.00975636
1.65962 0.0130432
1.67596 0.0158533
1.69231 0.0171593
1.70865 0.0165366
1.725 0.0150603
1.74135 0.0139588
1.75769 0.0135565
1.77404 0.0137307
1.79038 0.0143003
1.80673 0.0151163
1.82308 0.0160571
1.83942 0.0170154
1.85577 0.017892
1.87212 0.0185984
1.88846 0.0190655
1.90481 0.0192529
1.92115 0.0191551
1.9375 0.0188
1.95385 0.0182399
1.97019 0.0175395
1.98654 0.0167628
2.00288 0.0159651
2.01923 0.0151879
2.03558 0.0144594
2.05192 0.0137954
2.06827 0.0132029
2.08462 0.0126825
2.10096 0.0122309
2.11731 0.0118425
2.13365 0.011511
2.15 0.0112294
2.16635 0.0109915
2.18269 0.0107911
2.19904 0.0106229
2.21538 0.0104822
2.23173 0.0103646
2.24808 0.0102667
2.26442 0.0101851
2.28077 0.0101173
2.29712 0.0100608
2.31346 0.0100136
2.32981 0.00997401
2.34615 0.00994051
2.3625 0.0099118
2.37885 0.00988677
2.39519 0.00986446
2.41154 0.00984402
2.42788 0.00982476
2.44423 0.00980603
2.46058 0.00978729
2.47692 0.00976808
2.49327 0.00974799
2.50962 0.00972667
2.52596 0.0097038
2.54231 0.00967912
2.55865 0.00965239
2.575 0.00962341
2.59135 0.00959201
2.60769 0.00955803
2.62404 0.00952134
2.64038 0.00948182
2.65673 0.00943936
2.67308 0.00939388
2.68942 0.0093453
2.70577 0.00929355
2.72212 0.00923857
2.73846 0.0091803
2.75481 0.00911871
2.77115 0.00905373
2.7875 0.00898534
2.80385 0.0089135
2.82019 0.00883817
2.83654 0.00875932
2.85288 0.00867692
2.86923 0.00859095
2.88558 0.00850136
2.90192 0.00840814
2.91827 0.00831124
2.93462 0.00821064
2.95096 0.0081063
2.96731 0.00799819
2.98365 0.00788627
3 0.0077705
&
@target G0.S4
@type xy
0 0
10 0
&
@target G0.S5
@type xy
3 0.00594226
3.01635 0.0059335
3.03269 0.00592444
3.04904 0.0059151
3.06538 0.00590549
3.08173 0.00589563
3.09808 0.00588551
3.11442 0.00587517
3.13077 0.0058646
3.14712 0.00585382
3.16346 0.00584284
3.17981 0.00583166
3.19615 0.0058203
3.2125 0.00580878
3.22885 0.00579708
3.24519 0.00578523
3.26154 0.00577324
3.27788 0.0057611
3.29423 0.00574883
3.31058 0.00573644
3.32692 0.00572393
3.34327 0.00571131
3.35962 0.00569859
3.37596 0.00568576
3.39231 0.00567285
3.40865 0.00565985
3.425 0.00564677
3.44135 0.00563361
3.45769 0.00562038
3.47404 0.00560709
3.49038 0.00559374
3.50673 0.00558033
3.52308 0.00556687
3.53942 0.00555337
3.55577 0.00553982
3.57212 0.00552623
3.58846 0.00551261
3.60481 0.00549896
3.62115 0.00548527
3.6375 0.00547157
3.65385 0.00545784
3.67019 0.00544409
3.68654 0.00543033
3.70288 0.00541656
3.71923 0.00540277
3.73558 0.00538898
3.75192 0.00537519
3.76827 0.00536139
3.78462 0.00534759
3.80096 0.0053338
3.81731 0.00532001
3.83365 0.00530622
3.85 0.00529245
3.86635 0.00527869
3.88269 0.00526493
3.89904 0.0052512
3.91538 0.00523748
3.93173 0.00522377
3.94808 0.00521009
3.96442 0.00519643
3.98077 0.00518278
3.99712 0.00516917
4.01346 0.00515557
4.02981 0.00514201
4.04615 0.00512846
4.0625 0.00511495
4.07885 0.00510147
4.09519 0.00508802
4.11154 0.0050746
4.12788 0.00506121
4.14423 0.00504785
4.16058 0.00503453
4.17692 0.00502124
4.19327 0.00500799
4.20962 0.00499478
4.22596 0.0049816
4.24231 0.00496846
4.25865 0.00495536
4.275 0.00494229
4.29135 0.00492927
4.30769 0.00491629
4.32404 0.00490335
4.34038 0.00489045
4.35673 0.00487759
4.37308 0.00486477
4.38942 0.00485199
4.40577 0.00483926
4.42212 0.00482657
4.43846 0.00481393
4.45481 0.00480133
4.47115 0.00478877
4.4875 0.00477626
4.50385 0.00476379
4.52019 0.00475137
4.53654 0.00473899
4.55288 0.00472665
4.56923 0.00471437
4.58558 0.00470213
4.60192 0.00468993
4.61827 0.00467778
4.63462 0.00466568
4.65096 0.00465362
4.66731 0.00464161
4.68365 0.00462965
4.7 0.00461773
4.71635 0.00460586
4.73269 0.00459403
4.74904 0.00458225
4.76538 0.00457052
4.78173 0.00455884
4.79808 0.0045472
4.81442 0.00453561
4.83077 0.00452406
4.84712 0.00451257
4.86346 0.00450112
4.87981 0.00448971
4.89615 0.00447835
4.9125 0.00446704
4.92885 0.00445578
4.94519 0.00444456
4.96154 0.00443339
4.97788 0.00442226
4.99423 0.00441118
5.01058 0.00440015
5.02692 0.00438917
5.04327 0.00437822
5.05962 0.00436733
5.07596 0.00435648
5.09231 0.00434568
5.10865 0.00433492
5.125 0.0043242
5.14135 0.00431354
5.15769 0.00430291
5.17404 0.00429234
5.19038 0.00428181
5.20673 0.00427132
5.22308 0.00426087
5.23942 0.00425048
5.25577 0.00424012
5.27212 0.00422981
5.28846 0.00421955
5.30481 0.00420932
5.32115 0.00419914
5.3375 0.00418901
5.35385 0.00417892
5.37019 0.00416887
5.38654 0.00415886
5.40288 0.0041489
5.41923 0.00413898
5.43558 0.0041291
5.45192 0.00411927
5.46827 0.00410948
5.48462 0.00409973
5.50096 0.00409002
5.51731 0.00408035
5.53365 0.00407072
5.55 0.00406114
5.56635 0.0040516
5.58269 0.00404209
5.59904 0.00403263
5.61538 0.00402321
5.63173 0.00401383
5.64808 0.00400449
5.66442 0.00399519
5.68077 0.00398593
5.69712 0.00397671
5.71346 0.00396753
5.72981 0.00395839
5.74615 0.00394928
5.7625 0.00394022
5.77885 0.00393119
5.79519 0.00392221
5.81154 0.00391326
5.82788 0.00390435
5.84423 0.00389548
5.86058 0.00388664
5.87692 0.00387785
5.89327 0.00386909
5.90962 0.00386037
5.92596 0.00385168
5.94231 0.00384303
5.95865 0.00383442
5.975 0.00382585
5.99135 0.00381731
6.00769 0.0038088
6.02404 0.00380034
6.04038 0.00379191
6.05673 0.00378351
6.07308 0.00377515
6.08942 0.00376683
6.10577 0.00375854
6.12212 0.00375028
6.13846 0.00374206
6.15481 0.00373388
6.17115 0.00372573
6.1875 0.00371761
6.20385 0.00370953
6.22019 0.00370148
6.23654 0.00369346
6.25288 0.00368548
6.26923 0.00367753
6.28558 0.00366962
6.30192 0.00366173
6.31827 0.00365388
6.33462 0.00364606
6.35096 0.00363828
6.36731 0.00363053
6.38365 0.0036228
6.4 0.00361512
6.41635 0.00360746
6.43269 0.00359983
6.44904 0.00359224
6.46538 0.00358467
6.48173 0.00357714
6.49808 0.00356964
6.51442 0.00356217
6.53077 0.00355473
6.54712 0.00354732
6.56346 0.00353994
6.57981 0.00353259
6.59615 0.00352527
6.6125 0.00351798
6.62885 0.00351072
6.64519 0.00350349
6.66154 0.00349628
6.67788 0.00348911
6.69423 0.00348197
6.71058 0.00347485
6.72692 0.00346776
6.74327 0.00346071
6.75962 0.00345368
6.77596 0.00344667
6.79231 0.0034397
6.80865 0.00343275
6.825 0.00342584
6.84135 0.00341894
6.85769 0.00341208
6.87404 0.00340525
6.89038 0.00339844
6.90673 0.00339165
6.92308 0.0033849
6.93942 0.00337817
6.95577 0.00337147
6.97212 0.00336479
6.98846 0.00335814
7.00481 0.00335152
7.02115 0.00334492
7.0375 0.00333835
7.05385 0.0033318
7.07019 0.00332528
7.08654 0.00331879
7.10288 0.00331232
7.11923 0.00330588
7.13558 0.00329946
7.15192 0.00329306
7.16827 0.00328669
7.18462 0.00328035
7.20096 0.00327402
7.21731 0.00326773
7.23365 0.00326146
7.25 0.00325521
7.26635 0.00324898
7.28269 0.00324278
7.29904 0.00323661
7.31538 0.00323045
7.33173 0.00322432
7.34808 0.00321822
7.36442 0.00321213
7.38077 0.00320607
7.39712 0.00320003
7.41346 0.00319402
7.42981 0.00318803
7.44615 0.00318206
7.4625 0.00317611
7.47885 0.00317019
7.49519 0.00316428
7.51154 0.0031584
7.52788 0.00315255
7.54423 0.00314671
7.56058 0.00314089
7.57692 0.0031351
7.59327 0.00312933
7.60962 0.00312358
7.62596 0.00311785
7.64231 0.00311214
7.65865 0.00310646
7.675 0.00310079
7.69135 0.00309515
7.70769 0.00308952
7.72404 0.00308392
7.74038 0.00307834
7.75673 0.00307278
7.77308 0.00306723
7.78942 0.00306171
7.80577 0.00305621
7.82212 0.00305073
7.83846 0.00304527
7.85481 0.00303982
7.87115 0.0030344
7.8875 0.003029
7.90385 0.00302362
7.92019 0.00301825
7.93654 0.00301291
7.95288 0.00300758
7.96923 0.00300228
7.98558 0.00299699
8.00192 0.00299172
8.01827 0.00298647
8.03462 0.00298124
8.05096 0.00297603
8.06731 0.00297083
8.08365 0.00296566
8.1 0.0029605
8.11635 0.00295536
8.13269 0.00295024
8.14904 0.00294514
8.16538 0.00294005
8.18173 0.00293499
8.19808 0.00292994
8.21442 0.00292491
8.23077 0.00291989
8.24712 0.0029149
8.26346 0.00290992
8.27981 0.00290496
8.29615 0.00290001
8.3125 0.00289509
8.32885 0.00289018
8.34519 0.00288528
8.36154 0.00288041
8.37788 0.00287555
8.39423 0.0028707
8.41058 0.00286588
8.42692 0.00286107
8.44327 0.00285628
8.45962 0.0028515
8.47596 0.00284674
8.49231 0.00284199
8.50865 0.00283727
8.525 0.00283255
8.54135 0.00282786
8.55769 0.00282318
8.57404 0.00281851
8.59038 0.00281387
8.60673 0.00280923
8.62308 0.00280462
8.63942 0.00280001
8.65577 0.00279543
8.67212 0.00279086
8.68846 0.0027863
8.70481 0.00278176
8.72115 0.00277724
8.7375 0.00277273
8.75385 0.00276823
8.77019 0.00276375
8.78654 0.00275929
8.80288 0.00275484
8.81923 0.0027504
8.83558 0.00274598
8.85192 0.00274157
8.86827 0.00273718
8.88462 0.0027328
8.90096 0.00272844
8.91731 0.00272409
8.93365 0.00271976
8.95 0.00271544
8.96635 0.00271113
8.98269 0.00270684
8.99904 0.00270256
9.01538 0.00269829
9.03173 0.00269404
9.04808 0.00268981
9.06442 0.00268558
9.08077 0.00268137
9.09712 0.00267718
9.11346 0.00267299
9.12981 0.00266882
9.14615 0.00266467
9.1625 0.00266053
9.17885 0.0026564
9.19519 0.00265228
9.21154 0.00264818
9.22788 0.00264409
9.24423 0.00264001
9.26058 0.00263595
9.27692 0.0026319
9.29327 0.00262786
9.30962 0.00262383
9.32596 0.00261982
9.34231 0.00261582
9.35865 0.00261183
9.375 0.00260786
9.39135 0.00260389
9.40769 0.00259994
9.42404 0.002596
9.44038 0.00259208
9.45673 0.00258817
9.47308 0.00258426
9.48942 0.00258038
9.50577 0.0025765
9.52212 0.00257263
9.53846 0.00256878
9.55481 0.00256494
9.57115 0.00256111
9.5875 0.00255729
9.60385 0.00255349
9.62019 0.00254969
9.63654 0.00254591
9.65288 0.00254214
9.66923 0.00253838
9.68558 0.00253463
9.70192 0.00253089
9.71827 0.00252717
9.73462 0.00252346
9.75096 0.00251975
9.76731 0.00251606
9.78365 0.00251238
9.8 0.00250871
9.81635 0.00250505
9.83269 0.00250141
9.84904 0.00249777
9.86538 0.00249415
9.88173 0.00249053
9.89808 0.00248693
9.91442 0.00248334
9.93077 0.00247975
9.94712 0.00247618
9.96346 0.00247262
9.97981 0.00246907
9.99615 0.00246553
10 0.00132715
9.98365 0.00132905
9.96731 0.00133096
9.95096 0.00133288
9.93462 0.0013348
9.91827 0.00133673
9.90192 0.00133866
9.88558 0.0013406
9.86923 0.00134254
9.85288 0.00134449
9.83654 0.00134645
9.82019 0.00134841
9.80385 0.00135038
9.7875 0.00135236
9.77115 0.00135434
9.75481 0.00135632
9.73846 0.00135831
9.72212 0.00136031
9.70577 0.00136232
9.68942 0.00136433
9.67308 0.00136634
9.65673 0.00136837
9.64038 0.0013704
9.62404 0.00137243
9.60769 0.00137447
9.59135 0.00137652
9.575 0.00137857
9.55865 0.00138064
9.54231 0.0013827
9.52596 0.00138478
9.50962 0.00138686
9.49327 0.00138894
9.47692 0.00139103
9.46058 0.00139313
9.44423 0.00139524
9.42788 0.00139735
9.41154 0.00139947
9.39519 0.0014016
9.37885 0.00140373
9.3625 0.00140587
9.34615 0.00140801
9.32981 0.00141016
9.31346 0.00141232
9.29712 0.00141449
9.28077 0.00141666
9.26442 0.00141884
9.24808 0.00142103
9.23173 0.00142322
9.21538 0.00142542
9.19904 0.00142763
9.18269 0.00142985
9.16635 0.00143207
9.15 0.0014343
9.13365 0.00143653
9.11731 0.00143878
9.10096 0.00144103
9.08462 0.00144328
9.06827 0.00144555
9.05192 0.00144782
9.03558 0.0014501
9.01923 0.00145239
9.00288 0.00145468
8.98654 0.00145698
8.97019 0.00145929
8.95385 0.00146161
8.9375 0.00146394
8.92115 0.00146627
8.90481 0.00146861
8.88846 0.00147096
8.87212 0.00147331
8.85577 0.00147567
8.83942 0.00147805
8.82308 0.00148042
8.80673 0.00148281
8.79038 0.00148521
8.77404 0.00148761
8.75769 0.00149002
8.74135 0.00149244
8.725 0.00149486
8.70865 0.0014973
8.69231 0.00149974
8.67596 0.00150219
8.65962 0.00150465
8.64327 0.00150712
8.62692 0.00150959
8.61058 0.00151208
8.59423 0.00151457
8.57788 0.00151707
8.56154 0.00151958
8.54519 0.0015221
8.52885 0.00152463
8.5125 0.00152716
8.49615 0.0015297
8.47981 0.00153226
8.46346 0.00153482
8.44712 0.00153739
8.43077 0.00153997
8.41442 0.00154255
8.39808 0.00154515
8.38173 0.00154776
8.36538 0.00155037
8.34904 0.00155299
8.33269 0.00155563
8.31635 0.00155827
8.3 0.00156092
8.28365 0.00156358
8.26731 0.00156625
8.25096 0.00156893
8.23462 0.00157162
8.21827 0.00157431
8.20192 0.00157702
8.18558 0.00157974
8.16923 0.00158246
8.15288 0.0015852
8.13654 0.00158794
8.12019 0.0015907
8.10385 0.00159346
8.0875 0.00159624
8.07115 0.00159902
8.05481 0.00160182
8.03846 0.00160462
8.02212 0.00160744
8.00577 0.00161026
7.98942 0.00161309
7.97308 0.00161594
7.95673 0.00161879
7.94038 0.00162166
7.92404 0.00162453
7.90769 0.00162742
7.89135 0.00163032
7.875 0.00163322
7.85865 0.00163614
7.84231 0.00163907
7.82596 0.00164201
7.80962 0.00164496
7.79327 0.00164792
7.77692 0.00165089
7.76058 0.00165387
7.74423 0.00165686
7.72788 0.00165986
7.71154 0.00166288
7.69519 0.0016659
7.67885 0.00166894
7.6625 0.00167199
7.64615 0.00167505
7.62981 0.00167812
7.61346 0.0016812
7.59712 0.00168429
7.58077 0.0016874
7.56442 0.00169052
7.54808 0.00169364
7.53173 0.00169678
7.51538 0.00169994
7.49904 0.0017031
7.48269 0.00170627
7.46635 0.00170946
7.45 0.00171266
7.43365 0.00171587
7.41731 0.0017191
7.40096 0.00172233
7.38462 0.00172558
7.36827 0.00172884
7.35192 0.00173211
7.33558 0.0017354
7.31923 0.0017387
7.30288 0.00174201
7.28654 0.00174533
7.27019 0.00174867
7.25385 0.00175201
7.2375 0.00175538
7.22115 0.00175875
7.20481 0.00176214
7.18846 0.00176554
7.17212 0.00176895
7.15577 0.00177238
7.13942 0.00177582
7.12308 0.00177927
7.10673 0.00178274
7.09038 0.00178622
7.07404 0.00178971
7.05769 0.00179322
7.04135 0.00179674
7.025 0.00180028
7.00865 0.00180383
6.99231 0.00180739
6.97596 0.00181097
6.95962 0.00181456
6.94327 0.00181816
6.92692 0.00182178
6.91058 0.00182542
6.89423 0.00182907
6.87788 0.00183273
6.86154 0.00183641
6.84519 0.0018401
6.82885 0.00184381
6.8125 0.00184753
6.79615 0.00185126
6.77981 0.00185502
6.76346 0.00185878
6.74712 0.00186256
6.73077 0.00186636
6.71442 0.00187017
6.69808 0.001874
6.68173 0.00187785
6.66538 0.0018817
6.64904 0.00188558
6.63269 0.00188947
6.61635 0.00189337
6.6 0.0018973
6.58365 0.00190123
6.56731 0.00190519
6.55096 0.00190916
6.53462 0.00191314
6.51827 0.00191715
6.50192 0.00192117
6.48558 0.0019252
6.46923 0.00192925
6.45288 0.00193332
6.43654 0.00193741
6.42019 0.00194151
6.40385 0.00194563
6.3875 0.00194977
6.37115 0.00195392
6.35481 0.00195809
6.33846 0.00196228
6.32212 0.00196648
6.30577 0.00197071
6.28942 0.00197495
6.27308 0.0019792
6.25673 0.00198348
6.24038 0.00198777
6.22404 0.00199209
6.20769 0.00199642
6.19135 0.00200076
6.175 0.00200513
6.15865 0.00200952
6.14231 0.00201392
6.12596 0.00201834
6.10962 0.00202278
6.09327 0.00202724
6.07692 0.00203172
6.06058 0.00203622
6.04423 0.00204073
6.02788 0.00204527
6.01154 0.00204982
5.99519 0.00205439
5.97885 0.00205899
5.9625 0.0020636
5.94615 0.00206823
5.92981 0.00207288
5.91346 0.00207756
5.89712 0.00208225
5.88077 0.00208696
5.86442 0.00209169
5.84808 0.00209644
5.83173 0.00210122
5.81538 0.00210601
5.79904 0.00211082
5.78269 0.00211566
5.76635 0.00212051
5.75 0.00212539
5.73365 0.00213028
5.71731 0.0021352
5.70096 0.00214014
5.68462 0.0021451
5.66827 0.00215008
5.65192 0.00215508
5.63558 0.00216011
5.61923 0.00216515
5.60288 0.00217022
5.58654 0.00217531
5.57019 0.00218042
5.55385 0.00218556
5.5375 0.00219071
5.52115 0.00219589
5.50481 0.00220109
5.48846 0.00220631
5.47212 0.00221156
5.45577 0.00221683
5.43942 0.00222212
5.42308 0.00222743
5.40673 0.00223276
5.39038 0.00223812
5.37404 0.00224351
5.35769 0.00224891
5.34135 0.00225434
5.325 0.00225979
5.30865 0.00226527
5.29231 0.00227077
5.27596 0.00227629
5.25962 0.00228183
5.24327 0.0022874
5.22692 0.002293
5.21058 0.00229861
5.19423 0.00230426
5.17788 0.00230992
5.16154 0.00231561
5.14519 0.00232133
5.12885 0.00232706
5.1125 0.00233283
5.09615 0.00233861
5.07981 0.00234443
5.06346 0.00235026
5.04712 0.00235612
5.03077 0.00236201
5.01442 0.00236792
4.99808 0.00237385
4.98173 0.00237981
4.96538 0.0023858
4.94904 0.00239181
4.93269 0.00239784
4.91635 0.0024039
4.9 0.00240999
4.88365 0.0024161
4.86731 0.00242223
4.85096 0.00242839
4.83462 0.00243458
4.81827 0.00244079
4.80192 0.00244702
4.78558 0.00245328
4.76923 0.00245957
4.75288 0.00246588
4.73654 0.00247221
4.72019 0.00247858
4.70385 0.00248496
4.6875 0.00249137
4.67115 0.00249781
4.65481 0.00250427
4.63846 0.00251076
4.62212 0.00251727
4.60577 0.00252381
4.58942 0.00253037
4.57308 0.00253695
4.55673 0.00254356
4.54038 0.0025502
4.52404 0.00255686
4.50769 0.00256354
4.49135 0.00257025
4.475 0.00257698
4.45865 0.00258374
4.44231 0.00259052
4.42596 0.00259732
4.40962 0.00260415
4.39327 0.002611
4.37692 0.00261787
4.36058 0.00262477
4.34423 0.00263169
4.32788 0.00263863
4.31154 0.00264559
4.29519 0.00265258
4.27885 0.00265958
4.2625 0.00266661
4.24615 0.00267366
4.22981 0.00268073
4.21346 0.00268782
4.19712 0.00269493
4.18077 0.00270206
4.16442 0.00270921
4.14808 0.00271638
4.13173 0.00272357
4.11538 0.00273078
4.09904 0.002738
4.08269 0.00274524
4.06635 0.0027525
4.05 0.00275977
4.03365 0.00276706
4.01731 0.00277436
4.00096 0.00278167
3.98462 0.002789
3.96827 0.00279635
3.95192 0.0028037
3.93558 0.00281107
3.91923 0.00281844
3.90288 0.00282583
3.88654 0.00283322
3.87019 0.00284063
3.85385 0.00284804
3.8375 0.00285545
3.82115 0.00286287
3.80481 0.0028703
3.78846 0.00287772
3.77212 0.00288515
3.75577 0.00289258
3.73942 0.00290001
3.72308 0.00290744
3.70673 0.00291486
3.69038 0.00292228
3.67404 0.00292969
3.65769 0.0029371
3.64135 0.00294449
3.625 0.00295187
3.60865 0.00295924
3.59231 0.0029666
3.57596 0.00297394
3.55962 0.00298126
3.54327 0.00298856
3.52692 0.00299584
3.51058 0.00300309
3.49423 0.00301032
3.47788 0.00301751
3.46154 0.00302468
3.44519 0.00303181
3.42885 0.0030389
3.4125 0.00304596
3.39615 0.00305297
3.37981 0.00305993
3.36346 0.00306685
3.34712 0.00307371
3.33077 0.00308052
3.31442 0.00308727
3.29808 0.00309396
3.28173 0.00310058
3.26538 0.00310714
3.24904 0.00311361
3.23269 0.00312001
3.21635 0.00312633
3.2 0.00313256
3.18365 0.0031387
3.16731 0.00314474
3.15096 0.00315067
3.13462 0.0031565
3.11827 0.00316222
3.10192 0.00316782
3.08558 0.0031733
3.06923 0.00317864
3.05288 0.00318385
3.03654 0.00318891
3.02019 0.00319383
3.00385 0.00319858
&
@target G0.S6
@type xy
3 0.00457097
3.01635 0.00456423
3.03269 0.00455726
3.04904 0.00455008
3.06538 0.00454269
3.08173 0.0045351
3.09808 0.00452732
3.11442 0.00451936
3.13077 0.00451123
3.14712 0.00450294
3.16346 0.00449449
3.17981 0.00448589
3.19615 0.00447716
3.2125 0.00446829
3.22885 0.00445929
3.24519 0.00445018
3.26154 0.00444095
3.27788 0.00443162
3.29423 0.00442218
3.31058 0.00441265
3.32692 0.00440302
3.34327 0.00439332
3.35962 0.00438353
3.37596 0.00437366
3.39231 0.00436373
3.40865 0.00435373
3.425 0.00434367
3.44135 0.00433355
3.45769 0.00432337
3.47404 0.00431315
3.49038 0.00430288
3.50673 0.00429256
3.52308 0.00428221
3.53942 0.00427182
3.55577 0.0042614
3.57212 0.00425095
3.58846 0.00424047
3.60481 0.00422997
3.62115 0.00421944
3.6375 0.0042089
3.65385 0.00419834
3.67019 0.00418776
3.68654 0.00417718
3.70288 0.00416658
3.71923 0.00415598
3.73558 0.00414537
3.75192 0.00413476
3.76827 0.00412414
3.78462 0.00411353
3.80096 0.00410292
3.81731 0.00409231
3.83365 0.00408171
3.85 0.00407111
3.86635 0.00406053
3.88269 0.00404995
3.89904 0.00403938
3.91538 0.00402883
3.93173 0.00401829
3.94808 0.00400776
3.96442 0.00399725
3.98077 0.00398676
3.99712 0.00397628
4.01346 0.00396583
4.02981 0.00395539
4.04615 0.00394497
4.0625 0.00393458
4.07885 0.00392421
4.09519 0.00391386
4.11154 0.00390353
4.12788 0.00389324
4.14423 0.00388296
4.16058 0.00387271
4.17692 0.00386249
4.19327 0.0038523
4.20962 0.00384214
4.22596 0.003832
4.24231 0.00382189
4.25865 0.00381181
4.275 0.00380176
4.29135 0.00379175
4.30769 0.00378176
4.32404 0.0037718
4.34038 0.00376188
4.35673 0.00375199
4.37308 0.00374213
4.38942 0.0037323
4.40577 0.00372251
4.42212 0.00371275
4.43846 0.00370302
4.45481 0.00369333
4.47115 0.00368367
4.4875 0.00367404
4.50385 0.00366445
4.52019 0.0036549
4.53654 0.00364537
4.55288 0.00363589
4.56923 0.00362644
4.58558 0.00361702
4.60192 0.00360764
4.61827 0.00359829
4.63462 0.00358898
4.65096 0.00357971
4.66731 0.00357047
4.68365 0.00356127
4.7 0.0035521
4.71635 0.00354297
4.73269 0.00353387
4.74904 0.00352481
4.76538 0.00351579
4.78173 0.0035068
4.79808 0.00349785
4.81442 0.00348893
4.83077 0.00348005
4.84712 0.00347121
4.86346 0.0034624
4.87981 0.00345362
4.89615 0.00344489
4.9125 0.00343619
4.92885 0.00342752
4.94519 0.00341889
4.96154 0.0034103
4.97788 0.00340174
4.99423 0.00339322
5.01058 0.00338473
5.02692 0.00337628
5.04327 0.00336786
5.05962 0.00335948
5.07596 0.00335114
5.09231 0.00334283
5.10865 0.00333455
5.125 0.00332631
5.14135 0.00331811
5.15769 0.00330993
5.17404 0.0033018
5.19038 0.0032937
5.20673 0.00328563
5.22308 0.0032776
5.23942 0.0032696
5.25577 0.00326163
5.27212 0.0032537
5.28846 0.0032458
5.30481 0.00323794
5.32115 0.00323011
5.3375 0.00322231
5.35385 0.00321455
5.37019 0.00320682
5.38654 0.00319913
5.40288 0.00319146
5.41923 0.00318383
5.43558 0.00317623
5.45192 0.00316867
5.46827 0.00316114
5.48462 0.00315364
5.50096 0.00314617
5.51731 0.00313873
5.53365 0.00313133
5.55 0.00312395
5.56635 0.00311661
5.58269 0.0031093
5.59904 0.00310203
5.61538 0.00309478
5.63173 0.00308756
5.64808 0.00308038
5.66442 0.00307322
5.68077 0.0030661
5.69712 0.00305901
5.71346 0.00305195
5.72981 0.00304491
5.74615 0.00303791
5.7625 0.00303094
5.77885 0.003024
5.79519 0.00301708
5.81154 0.0030102
5.82788 0.00300335
5.84423 0.00299652
5.86058 0.00298973
5.87692 0.00298296
5.89327 0.00297622
5.90962 0.00296951
5.92596 0.00296283
5.94231 0.00295618
5.95865 0.00294955
5.975 0.00294296
5.99135 0.00293639
6.00769 0.00292985
6.02404 0.00292334
6.04038 0.00291685
6.05673 0.00291039
6.07308 0.00290396
6.08942 0.00289756
6.10577 0.00289118
6.12212 0.00288483
6.13846 0.00287851
6.15481 0.00287221
6.17115 0.00286594
6.1875 0.0028597
6.20385 0.00285348
6.22019 0.00284729
6.23654 0.00284113
6.25288 0.00283498
6.26923 0.00282887
6.28558 0.00282278
6.30192 0.00281672
6.31827 0.00281068
6.33462 0.00280466
6.35096 0.00279868
6.36731 0.00279271
6.38365 0.00278677
6.4 0.00278086
6.41635 0.00277497
6.43269 0.0027691
6.44904 0.00276326
6.46538 0.00275744
6.48173 0.00275165
6.49808 0.00274588
6.51442 0.00274013
6.53077 0.00273441
6.54712 0.00272871
6.56346 0.00272303
6.57981 0.00271738
6.59615 0.00271174
6.6125 0.00270614
6.62885 0.00270055
6.64519 0.00269499
6.66154 0.00268945
6.67788 0.00268393
6.69423 0.00267844
6.71058 0.00267296
6.72692 0.00266751
6.74327 0.00266208
6.75962 0.00265667
6.77596 0.00265129
6.79231 0.00264592
6.80865 0.00264058
6.825 0.00263526
6.84135 0.00262996
6.85769 0.00262468
6.87404 0.00261942
6.89038 0.00261418
6.90673 0.00260896
6.92308 0.00260377
6.93942 0.00259859
6.95577 0.00259344
6.97212 0.0025883
6.98846 0.00258319
7.00481 0.00257809
7.02115 0.00257302
7.0375 0.00256796
7.05385 0.00256293
7.07019 0.00255791
7.08654 0.00255291
7.10288 0.00254794
7.11923 0.00254298
7.13558 0.00253804
7.15192 0.00253312
7.16827 0.00252822
7.18462 0.00252334
7.20096 0.00251848
7.21731 0.00251364
7.23365 0.00250881
7.25 0.00250401
7.26635 0.00249922
7.28269 0.00249445
7.29904 0.0024897
7.31538 0.00248496
7.33173 0.00248025
7.34808 0.00247555
7.36442 0.00247087
7.38077 0.00246621
7.39712 0.00246156
7.41346 0.00245694
7.42981 0.00245233
7.44615 0.00244774
7.4625 0.00244316
7.47885 0.00243861
7.49519 0.00243406
7.51154 0.00242954
7.52788 0.00242504
7.54423 0.00242055
7.56058 0.00241607
7.57692 0.00241162
7.59327 0.00240718
7.60962 0.00240275
7.62596 0.00239835
7.64231 0.00239396
7.65865 0.00238958
7.675 0.00238522
7.69135 0.00238088
7.70769 0.00237656
7.72404 0.00237225
7.74038 0.00236795
7.75673 0.00236367
7.77308 0.00235941
7.78942 0.00235516
7.80577 0.00235093
7.82212 0.00234671
7.83846 0.00234251
7.85481 0.00233833
7.87115 0.00233416
7.8875 0.00233
7.90385 0.00232586
7.92019 0.00232173
7.93654 0.00231762
7.95288 0.00231352
7.96923 0.00230944
7.98558 0.00230538
8.00192 0.00230132
8.01827 0.00229729
8.03462 0.00229326
8.05096 0.00228925
8.06731 0.00228526
8.08365 0.00228128
8.1 0.00227731
8.11635 0.00227336
8.13269 0.00226942
8.14904 0.00226549
8.16538 0.00226158
8.18173 0.00225768
8.19808 0.0022538
8.21442 0.00224993
8.23077 0.00224607
8.24712 0.00224223
8.26346 0.0022384
8.27981 0.00223458
8.29615 0.00223078
8.3125 0.00222699
8.32885 0.00222321
8.34519 0.00221945
8.36154 0.0022157
8.37788 0.00221196
8.39423 0.00220823
8.41058 0.00220452
8.42692 0.00220082
8.44327 0.00219713
8.45962 0.00219346
8.47596 0.0021898
8.49231 0.00218615
8.50865 0.00218251
8.525 0.00217889
8.54135 0.00217528
8.55769 0.00217168
8.57404 0.00216809
8.59038 0.00216451
8.60673 0.00216095
8.62308 0.0021574
8.63942 0.00215386
8.65577 0.00215033
8.67212 0.00214681
8.68846 0.00214331
8.70481 0.00213982
8.72115 0.00213634
8.7375 0.00213287
8.75385 0.00212941
8.77019 0.00212596
8.78654 0.00212253
8.80288 0.0021191
8.81923 0.00211569
8.83558 0.00211229
8.85192 0.0021089
8.86827 0.00210552
8.88462 0.00210216
8.90096 0.0020988
8.91731 0.00209545
8.93365 0.00209212
8.95 0.0020888
8.96635 0.00208548
8.98269 0.00208218
8.99904 0.00207889
9.01538 0.00207561
9.03173 0.00207234
9.04808 0.00206908
9.06442 0.00206583
9.08077 0.00206259
9.09712 0.00205937
9.11346 0.00205615
9.12981 0.00205294
9.14615 0.00204975
9.1625 0.00204656
9.17885 0.00204338
9.19519 0.00204022
9.21154 0.00203706
9.22788 0.00203391
9.24423 0.00203078
9.26058 0.00202765
9.27692 0.00202454
9.29327 0.00202143
9.30962 0.00201833
9.32596 0.00201525
9.34231 0.00201217
9.35865 0.0020091
9.375 0.00200604
9.39135 0.00200299
9.40769 0.00199996
9.42404 0.00199693
9.44038 0.00199391
9.45673 0.0019909
9.47308 0.0019879
9.48942 0.0019849
9.50577 0.00198192
9.52212 0.00197895
9.53846 0.00197598
9.55481 0.00197303
9.57115 0.00197008
9.5875 0.00196715
9.60385 0.00196422
9.62019 0.0019613
9.63654 0.00195839
9.65288 0.00195549
9.66923 0.0019526
9.68558 0.00194972
9.70192 0.00194684
9.71827 0.00194398
9.73462 0.00194112
9.75096 0.00193827
9.76731 0.00193543
9.78365 0.0019326
9.8 0.00192978
9.81635 0.00192697
9.83269 0.00192416
9.84904 0.00192136
9.86538 0.00191857
9.88173 0.00191579
9.89808 0.00191302
9.91442 0.00191026
9.93077 0.0019075
9.94712 0.00190476
9.96346 0.00190202
9.97981 0.00189929
9.99615 0.00189656
&
@target G0.S7
@type xy
3 -0.03
3 0.04
&
@target G0.S9
@type xy
1.3 -0.03
1.3 0.04
&
@target G0.S10
@type xy
3.03315 0.011948035
3.93366 0.0062548888
5.0947 0.003617586
6.5948 0.0026392556
8.53345 0.0021856261
11.0398 0.0018656444
14.2786 0.0015604739
18.4678 0.0012501346
23.8884 0.00098003729
30.8882 0.00074001025
39.9506 0.00054700276
51.6662 0.00040000074
66.8144 0.00029000019
86.4184 0.00020000005
111.747 0.00010000001
144.518 0.0001
186.891 0.0001
241.684 0.0001
312.5 5.538687e-14
404.193 1.9790268e-14
522.708 4.7171298e-15
676.046 0.0001
874.372 3.0123203e-16
1130.61 1.0775373e-16
1462.08 3.8530628e-17
1890.84 0
2445.58 0
3162.28 0.0001
&


==> anc/fig2.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Tue Aug 11 11:59:09 2020"
@with box
@    box on
@    box loctype view
@    box 1.05833333333, 0.836666666667, 0.971666666667, 0.811666666667
@    box linestyle 1
@    box linewidth 1.0
@    box color 15
@    box fill color 15
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 1.05833333333, 0.796666666667, 0.971666666667, 0.771666666667
@    box linestyle 1
@    box linewidth 1.0
@    box color 6
@    box fill color 6
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 1.05833333333, 0.758333333334, 0.971666666667, 0.733333333334
@    box linestyle 1
@    box linewidth 1.0
@    box color 4
@    box fill color 4
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 1.05666666667, 0.72, 0.97, 0.695
@    box linestyle 1
@    box linewidth 1.0
@    box color 1
@    box fill color 7
@    box fill pattern 1
@box def
@with box
@    box on
@    box loctype view
@    box 1.05666666667, 0.68, 0.97, 0.655
@    box linestyle 1
@    box linewidth 1.0
@    box color 1
@    box fill color 9
@    box fill pattern 4
@box def
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.15, 1.1, 0.17
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.200000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "Q\S2"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.970000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.2
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "Q\S2\N\oS\O"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.150000, 0.080000
@    yaxis  label char size 1.970000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.96, 0.85
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.360000
@    legend color 1
@    legend length 8
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 1
@    s0 fill rule 0
@    s0 fill color 7
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "fig2.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 2.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "fig2.agr"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 1
@    s2 fill rule 0
@    s2 fill color 3
@    s2 fill pattern 16
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "fig2.agr"
@    s2 legend  "MD"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 3
@    s3 symbol pattern 1
@    s3 symbol fill color 3
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 3
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 1
@    s3 fill rule 0
@    s3 fill color 3
@    s3 fill pattern 16
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 3
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "fig2.agr"
@    s3 legend  "BC"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 3
@    s4 symbol pattern 1
@    s4 symbol fill color 3
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 3
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 1
@    s4 fill rule 0
@    s4 fill color 3
@    s4 fill pattern 16
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 3
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "fig2.agr"
@    s4 legend  "AI"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 3
@    s5 symbol pattern 1
@    s5 symbol fill color 3
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 0
@    s5 line linestyle 1
@    s5 line linewidth 1.0
@    s5 line color 3
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 1
@    s5 fill rule 0
@    s5 fill color 3
@    s5 fill pattern 16
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 3
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "fig2.agr"
@    s5 legend  "total"
@    s6 hidden false
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 1
@    s6 symbol pattern 1
@    s6 symbol fill color 1
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 1
@    s6 line linewidth 1.0
@    s6 line color 1
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 1
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "fig2.agr"
@    s6 legend  ""
@    s7 hidden false
@    s7 type xydy
@    s7 symbol 0
@    s7 symbol size 1.000000
@    s7 symbol color 6
@    s7 symbol pattern 1
@    s7 symbol fill color 6
@    s7 symbol fill pattern 0
@    s7 symbol linewidth 1.0
@    s7 symbol linestyle 1
@    s7 symbol char 65
@    s7 symbol char font 0
@    s7 symbol skip 0
@    s7 line type 1
@    s7 line linestyle 1
@    s7 line linewidth 2.0
@    s7 line color 6
@    s7 line pattern 1
@    s7 baseline type 0
@    s7 baseline off
@    s7 dropline off
@    s7 fill type 0
@    s7 fill rule 0
@    s7 fill color 1
@    s7 fill pattern 1
@    s7 avalue off
@    s7 avalue type 2
@    s7 avalue char size 1.000000
@    s7 avalue font 0
@    s7 avalue color 1
@    s7 avalue rot 0
@    s7 avalue format general
@    s7 avalue prec 3
@    s7 avalue prepend ""
@    s7 avalue append ""
@    s7 avalue offset 0.000000 , 0.000000
@    s7 errorbar on
@    s7 errorbar place both
@    s7 errorbar color 6
@    s7 errorbar pattern 1
@    s7 errorbar size 0.000000
@    s7 errorbar linewidth 1.0
@    s7 errorbar linestyle 1
@    s7 errorbar riser linewidth 1.0
@    s7 errorbar riser linestyle 1
@    s7 errorbar riser clip off
@    s7 errorbar riser clip length 0.100000
@    s7 comment "fig2.agr"
@    s7 legend  ""
@    s8 hidden false
@    s8 type xydy
@    s8 symbol 0
@    s8 symbol size 1.000000
@    s8 symbol color 4
@    s8 symbol pattern 1
@    s8 symbol fill color 4
@    s8 symbol fill pattern 0
@    s8 symbol linewidth 1.0
@    s8 symbol linestyle 1
@    s8 symbol char 65
@    s8 symbol char font 0
@    s8 symbol skip 0
@    s8 line type 1
@    s8 line linestyle 1
@    s8 line linewidth 2.0
@    s8 line color 4
@    s8 line pattern 1
@    s8 baseline type 0
@    s8 baseline off
@    s8 dropline off
@    s8 fill type 0
@    s8 fill rule 0
@    s8 fill color 1
@    s8 fill pattern 1
@    s8 avalue off
@    s8 avalue type 2
@    s8 avalue char size 1.000000
@    s8 avalue font 0
@    s8 avalue color 1
@    s8 avalue rot 0
@    s8 avalue format general
@    s8 avalue prec 3
@    s8 avalue prepend ""
@    s8 avalue append ""
@    s8 avalue offset 0.000000 , 0.000000
@    s8 errorbar on
@    s8 errorbar place both
@    s8 errorbar color 4
@    s8 errorbar pattern 1
@    s8 errorbar size 0.000000
@    s8 errorbar linewidth 0.0
@    s8 errorbar linestyle 1
@    s8 errorbar riser linewidth 0.0
@    s8 errorbar riser linestyle 1
@    s8 errorbar riser clip off
@    s8 errorbar riser clip length 0.100000
@    s8 comment "fig2.agr"
@    s8 legend  ""
@    s9 hidden false
@    s9 type xy
@    s9 symbol 0
@    s9 symbol size 1.000000
@    s9 symbol color 1
@    s9 symbol pattern 1
@    s9 symbol fill color 1
@    s9 symbol fill pattern 0
@    s9 symbol linewidth 1.0
@    s9 symbol linestyle 1
@    s9 symbol char 65
@    s9 symbol char font 0
@    s9 symbol skip 0
@    s9 line type 1
@    s9 line linestyle 1
@    s9 line linewidth 1.0
@    s9 line color 1
@    s9 line pattern 1
@    s9 baseline type 0
@    s9 baseline off
@    s9 dropline off
@    s9 fill type 0
@    s9 fill rule 0
@    s9 fill color 1
@    s9 fill pattern 1
@    s9 avalue off
@    s9 avalue type 2
@    s9 avalue char size 1.000000
@    s9 avalue font 0
@    s9 avalue color 1
@    s9 avalue rot 0
@    s9 avalue format general
@    s9 avalue prec 3
@    s9 avalue prepend ""
@    s9 avalue append ""
@    s9 avalue offset 0.000000 , 0.000000
@    s9 errorbar on
@    s9 errorbar place both
@    s9 errorbar color 1
@    s9 errorbar pattern 1
@    s9 errorbar size 1.000000
@    s9 errorbar linewidth 1.0
@    s9 errorbar linestyle 1
@    s9 errorbar riser linewidth 1.0
@    s9 errorbar riser linestyle 1
@    s9 errorbar riser clip off
@    s9 errorbar riser clip length 0.100000
@    s9 comment "fig2.agr"
@    s9 legend  ""
@    s10 hidden false
@    s10 type xy
@    s10 symbol 0
@    s10 symbol size 1.000000
@    s10 symbol color 6
@    s10 symbol pattern 1
@    s10 symbol fill color 6
@    s10 symbol fill pattern 0
@    s10 symbol linewidth 1.0
@    s10 symbol linestyle 1
@    s10 symbol char 65
@    s10 symbol char font 0
@    s10 symbol skip 0
@    s10 line type 1
@    s10 line linestyle 1
@    s10 line linewidth 1.0
@    s10 line color 6
@    s10 line pattern 1
@    s10 baseline type 0
@    s10 baseline off
@    s10 dropline off
@    s10 fill type 0
@    s10 fill rule 0
@    s10 fill color 3
@    s10 fill pattern 16
@    s10 avalue off
@    s10 avalue type 2
@    s10 avalue char size 1.000000
@    s10 avalue font 0
@    s10 avalue color 1
@    s10 avalue rot 0
@    s10 avalue format general
@    s10 avalue prec 3
@    s10 avalue prepend ""
@    s10 avalue append ""
@    s10 avalue offset 0.000000 , 0.000000
@    s10 errorbar on
@    s10 errorbar place both
@    s10 errorbar color 6
@    s10 errorbar pattern 1
@    s10 errorbar size 1.000000
@    s10 errorbar linewidth 1.0
@    s10 errorbar linestyle 1
@    s10 errorbar riser linewidth 1.0
@    s10 errorbar riser linestyle 1
@    s10 errorbar riser clip off
@    s10 errorbar riser clip length 0.100000
@    s10 comment "fig2.agr"
@    s10 legend  ""
@    s11 hidden false
@    s11 type xy
@    s11 symbol 0
@    s11 symbol size 1.000000
@    s11 symbol color 4
@    s11 symbol pattern 1
@    s11 symbol fill color 4
@    s11 symbol fill pattern 0
@    s11 symbol linewidth 1.0
@    s11 symbol linestyle 1
@    s11 symbol char 65
@    s11 symbol char font 0
@    s11 symbol skip 0
@    s11 line type 1
@    s11 line linestyle 1
@    s11 line linewidth 1.0
@    s11 line color 4
@    s11 line pattern 1
@    s11 baseline type 0
@    s11 baseline off
@    s11 dropline off
@    s11 fill type 0
@    s11 fill rule 0
@    s11 fill color 1
@    s11 fill pattern 1
@    s11 avalue off
@    s11 avalue type 2
@    s11 avalue char size 1.000000
@    s11 avalue font 0
@    s11 avalue color 1
@    s11 avalue rot 0
@    s11 avalue format general
@    s11 avalue prec 3
@    s11 avalue prepend ""
@    s11 avalue append ""
@    s11 avalue offset 0.000000 , 0.000000
@    s11 errorbar on
@    s11 errorbar place both
@    s11 errorbar color 4
@    s11 errorbar pattern 1
@    s11 errorbar size 0.000000
@    s11 errorbar linewidth 1.0
@    s11 errorbar linestyle 1
@    s11 errorbar riser linewidth 1.0
@    s11 errorbar riser linestyle 1
@    s11 errorbar riser clip off
@    s11 errorbar riser clip length 0.100000
@    s11 comment "fig2.agr"
@    s11 legend  ""
@    s14 hidden false
@    s14 type xy
@    s14 symbol 0
@    s14 symbol size 1.000000
@    s14 symbol color 1
@    s14 symbol pattern 1
@    s14 symbol fill color 1
@    s14 symbol fill pattern 0
@    s14 symbol linewidth 1.0
@    s14 symbol linestyle 1
@    s14 symbol char 65
@    s14 symbol char font 0
@    s14 symbol skip 0
@    s14 line type 1
@    s14 line linestyle 1
@    s14 line linewidth 1.0
@    s14 line color 1
@    s14 line pattern 1
@    s14 baseline type 0
@    s14 baseline off
@    s14 dropline off
@    s14 fill type 1
@    s14 fill rule 0
@    s14 fill color 9
@    s14 fill pattern 4
@    s14 avalue off
@    s14 avalue type 2
@    s14 avalue char size 1.000000
@    s14 avalue font 0
@    s14 avalue color 1
@    s14 avalue rot 0
@    s14 avalue format general
@    s14 avalue prec 3
@    s14 avalue prepend ""
@    s14 avalue append ""
@    s14 avalue offset 0.000000 , 0.000000
@    s14 errorbar on
@    s14 errorbar place both
@    s14 errorbar color 1
@    s14 errorbar pattern 1
@    s14 errorbar size 1.000000
@    s14 errorbar linewidth 1.0
@    s14 errorbar linestyle 1
@    s14 errorbar riser linewidth 1.0
@    s14 errorbar riser linestyle 1
@    s14 errorbar riser clip off
@    s14 errorbar riser clip length 0.100000
@    s14 comment "fig2.agr"
@    s14 legend  "A"
@    s16 hidden false
@    s16 type xydy
@    s16 symbol 0
@    s16 symbol size 1.000000
@    s16 symbol color 15
@    s16 symbol pattern 1
@    s16 symbol fill color 15
@    s16 symbol fill pattern 0
@    s16 symbol linewidth 1.0
@    s16 symbol linestyle 1
@    s16 symbol char 65
@    s16 symbol char font 0
@    s16 symbol skip 0
@    s16 line type 1
@    s16 line linestyle 1
@    s16 line linewidth 2.0
@    s16 line color 15
@    s16 line pattern 1
@    s16 baseline type 0
@    s16 baseline off
@    s16 dropline off
@    s16 fill type 0
@    s16 fill rule 0
@    s16 fill color 1
@    s16 fill pattern 1
@    s16 avalue off
@    s16 avalue type 2
@    s16 avalue char size 1.000000
@    s16 avalue font 0
@    s16 avalue color 1
@    s16 avalue rot 0
@    s16 avalue format general
@    s16 avalue prec 3
@    s16 avalue prepend ""
@    s16 avalue append ""
@    s16 avalue offset 0.000000 , 0.000000
@    s16 errorbar on
@    s16 errorbar place both
@    s16 errorbar color 15
@    s16 errorbar pattern 1
@    s16 errorbar size 0.000000
@    s16 errorbar linewidth 1.0
@    s16 errorbar linestyle 1
@    s16 errorbar riser linewidth 1.0
@    s16 errorbar riser linestyle 1
@    s16 errorbar riser clip off
@    s16 errorbar riser clip length 0.100000
@    s16 comment "fig2.agr"
@    s16 legend  ""
@    s17 hidden false
@    s17 type xy
@    s17 symbol 0
@    s17 symbol size 1.000000
@    s17 symbol color 15
@    s17 symbol pattern 1
@    s17 symbol fill color 15
@    s17 symbol fill pattern 0
@    s17 symbol linewidth 1.0
@    s17 symbol linestyle 1
@    s17 symbol char 65
@    s17 symbol char font 0
@    s17 symbol skip 0
@    s17 line type 1
@    s17 line linestyle 1
@    s17 line linewidth 1.0
@    s17 line color 15
@    s17 line pattern 1
@    s17 baseline type 0
@    s17 baseline off
@    s17 dropline off
@    s17 fill type 0
@    s17 fill rule 0
@    s17 fill color 1
@    s17 fill pattern 1
@    s17 avalue off
@    s17 avalue type 2
@    s17 avalue char size 1.000000
@    s17 avalue font 0
@    s17 avalue color 1
@    s17 avalue rot 0
@    s17 avalue format general
@    s17 avalue prec 3
@    s17 avalue prepend ""
@    s17 avalue append ""
@    s17 avalue offset 0.000000 , 0.000000
@    s17 errorbar on
@    s17 errorbar place both
@    s17 errorbar color 15
@    s17 errorbar pattern 1
@    s17 errorbar size 1.000000
@    s17 errorbar linewidth 1.0
@    s17 errorbar linestyle 1
@    s17 errorbar riser linewidth 1.0
@    s17 errorbar riser linestyle 1
@    s17 errorbar riser clip off
@    s17 errorbar riser clip length 0.100000
@    s17 comment "fig2.agr"
@    s17 legend  ""
@target G0.S0
@type xy
0.001 -0.00318961
0.00113646 -0.00359341
0.00129155 -0.00404443
0.0014678 -0.00454741
0.0016681 -0.00510738
0.00189574 -0.00572979
0.00215443 -0.00642049
0.00244844 -0.00718573
0.00278256 -0.00803229
0.00316228 -0.00896699
0.00359381 -0.00999769
0.00408424 -0.0111344
0.00464159 -0.0123877
0.005275 -0.0137676
0.00599484 -0.0152876
0.00681292 -0.0169702
0.00774264 -0.0188185
0.00879923 -0.0208572
0.01 -0.0230866
0.0113646 -0.0255156
0.0129155 -0.028164
0.014678 -0.0310575
0.016681 -0.0342347
0.0189574 -0.0377571
0.0215443 -0.0415551
0.0244844 -0.0455409
0.0278256 -0.0497839
0.0316228 -0.0543033
0.0359381 -0.0591207
0.0408424 -0.0642425
0.0464159 -0.069712
0.05275 -0.0755459
0.0599484 -0.0817668
0.0681292 -0.0883775
0.0774264 -0.0953361
0.0879923 -0.102557
0.1 -0.109885
0.113646 -0.117066
0.129155 -0.123796
0.14678 -0.129779
0.16681 -0.134796
0.189574 -0.138825
0.215443 -0.141483
0.244844 -0.142097
0.278256 -0.140828
0.316228 -0.137906
0.359381 -0.133677
0.408424 -0.12838
0.464159 -0.12255
0.5275 -0.116635
0.599484 -0.111168
0.681292 -0.106568
0.774264 -0.103092
0.879923 -0.100804
1 -0.0994499
1 0.012419
0.879923 0.0226947
0.774264 0.0326416
0.681292 0.0415995
0.599484 0.0491465
0.5275 0.0550042
0.464159 0.0590262
0.408424 0.0612039
0.359381 0.0615186
0.316228 0.0601294
0.278256 0.0570835
0.244844 0.0526642
0.215443 0.0472102
0.189574 0.041133
0.16681 0.0342982
0.14678 0.0269093
0.129155 0.0194824
0.113646 0.0123672
0.1 0.00580432
0.0879923 -4.25174e-05
0.0774264 -0.00506383
0.0681292 -0.0091755
0.0599484 -0.012359
0.05275 -0.0146525
0.0464159 -0.016122
0.0408424 -0.016876
0.0359381 -0.0170496
0.0316228 -0.016766
0.0278256 -0.0161529
0.0244844 -0.0153161
0.0215443 -0.0143424
0.0189574 -0.0133558
0.016681 -0.0123575
0.014678 -0.0113322
0.0129155 -0.0103417
0.0113646 -0.00942087
0.01 -0.00858551
0.00879923 -0.00783986
0.00774264 -0.00717141
0.00681292 -0.00655715
0.00599484 -0.00600684
0.005275 -0.00549339
0.00464159 -0.00502412
0.00408424 -0.00459429
0.00359381 -0.00419643
0.00316228 -0.00382678
0.00278256 -0.00348243
0.00244844 -0.00316181
0.00215443 -0.00286404
0.00189574 -0.00258813
0.0016681 -0.00233326
0.0014678 -0.00209861
0.00129155 -0.00188332
0.00113646 -0.00168653
0.001 -0.00150727
&
@target G0.S1
@type xy
0.001 -0.00234844
0.00113646 -0.00263997
0.00129155 -0.00296388
0.0014678 -0.00332301
0.0016681 -0.00372032
0.00189574 -0.00415896
0.00215443 -0.00464226
0.00244844 -0.00517377
0.00278256 -0.00575736
0.00316228 -0.00639689
0.00359381 -0.00709706
0.00408424 -0.00786432
0.00464159 -0.00870593
0.005275 -0.00963052
0.00599484 -0.0106472
0.00681292 -0.0117637
0.00774264 -0.0129949
0.00879923 -0.0143485
0.01 -0.0158361
0.0113646 -0.0174682
0.0129155 -0.0192528
0.014678 -0.0211948
0.016681 -0.0232961
0.0189574 -0.0255565
0.0215443 -0.0279488
0.0244844 -0.0304285
0.0278256 -0.0329684
0.0316228 -0.0355347
0.0359381 -0.0380851
0.0408424 -0.0405593
0.0464159 -0.042917
0.05275 -0.0450992
0.0599484 -0.0470629
0.0681292 -0.0487765
0.0774264 -0.0502
0.0879923 -0.0512996
0.1 -0.0520403
0.113646 -0.0523494
0.129155 -0.0521569
0.14678 -0.0514347
0.16681 -0.050249
0.189574 -0.048846
0.215443 -0.0471365
0.244844 -0.0447162
0.278256 -0.0418721
0.316228 -0.0388885
0.359381 -0.0360791
0.408424 -0.0335879
0.464159 -0.031762
0.5275 -0.0308154
0.599484 -0.0310108
0.681292 -0.0324841
0.774264 -0.0352254
0.879923 -0.0390549
1 -0.0435155
&
@target G0.S2
@type xy
0.5 -1
&
@target G0.S3
@type xy
0.5 -1
&
@target G0.S4
@type xy
0.5 -1
&
@target G0.S5
@type xy
0.5 -1
&
@target G0.S6
@type xy
0 0
10 0
&
@target G0.S7
@type xydy
0.001 -0.000654378 0.000297681
0.0130442 -0.000903752 0.00442634
0.0250884 -0.000135204 0.00923719
0.0371325 0.00145212 0.0152876
0.0491767 0.00376603 0.0223237
0.0612209 0.00650528 0.0298722
0.0732651 0.00945332 0.0375102
0.0853092 0.0124883 0.0449288
0.0973534 0.0155458 0.0519236
0.109398 0.0185935 0.0583747
0.121442 0.0216143 0.0642228
0.133486 0.0245978 0.069451
0.14553 0.0275365 0.0740681
0.157574 0.030424 0.0780988
0.169618 0.0332539 0.0815819
0.181663 0.03602 0.084556
0.193707 0.0387168 0.0870655
0.205751 0.0413385 0.0891524
0.217795 0.0438804 0.0908565
0.229839 0.0463371 0.0922195
0.241884 0.0487062 0.0932717
0.253928 0.050983 0.0940531
0.265972 0.0531662 0.0945891
0.278016 0.0552547 0.0949043
0.29006 0.0572446 0.0950348
0.302104 0.0591381 0.0949922
0.314149 0.0609352 0.0947958
0.326193 0.062634 0.0944746
0.338237 0.0642371 0.0940368
0.350281 0.0657465 0.0934941
0.362325 0.067163 0.0928631
0.374369 0.0684873 0.0921623
0.386414 0.0697231 0.0913924
0.398458 0.0708728 0.0905622
0.410502 0.0719385 0.0896826
0.422546 0.0729219 0.088769
0.43459 0.0738265 0.0878183
0.446635 0.074655 0.086836
0.458679 0.0754101 0.0858274
0.470723 0.0760946 0.0848032
0.482767 0.0767112 0.083767
0.494811 0.0772624 0.0827176
0.506855 0.0777507 0.081658
0.5189 0.0781789 0.0805912
0.530944 0.0785501 0.0795225
0.542988 0.0788675 0.0784581
0.555032 0.0791324 0.0773939
0.567076 0.0793468 0.0763316
0.57912 0.079513 0.0752725
0.591165 0.0796335 0.0742182
0.603209 0.0797113 0.0731721
0.615253 0.0797501 0.0721379
0.627297 0.0797492 0.0711121
0.639341 0.0797107 0.0700953
0.651386 0.0796363 0.069088
0.66343 0.0795278 0.0680911
0.675474 0.079387 0.0671049
0.687518 0.0792178 0.0661324
0.699562 0.0790218 0.0651738
0.711606 0.0787984 0.0642273
0.723651 0.0785488 0.0632931
0.735695 0.0782744 0.0623712
0.747739 0.0779765 0.0614618
0.759783 0.0776564 0.0605651
0.771827 0.0773155 0.0596811
0.783871 0.0769588 0.058812
0.795916 0.0765846 0.0579563
0.80796 0.0761929 0.0571135
0.820004 0.0757847 0.0562834
0.832048 0.0753609 0.0554661
0.844092 0.0749224 0.0546613
0.856137 0.0744701 0.053869
0.868181 0.0740049 0.0530892
0.880225 0.0735278 0.0523217
0.892269 0.0730442 0.0515676
0.904313 0.0725503 0.0508256
0.916357 0.0720466 0.0500955
0.928402 0.0715338 0.0493773
0.940446 0.0710125 0.0486707
0.95249 0.0704832 0.0479756
0.964534 0.0699466 0.0472918
0.976578 0.0694033 0.0466192
0.988622 0.0688538 0.0459576
1.00067 0.0682991 0.0453069
1.01271 0.0677435 0.0446669
1.02476 0.0671834 0.0440374
1.0368 0.0666192 0.0434183
1.04884 0.0660513 0.0428094
1.06089 0.0654801 0.0422105
1.07293 0.0649058 0.0416215
1.08498 0.064329 0.0410422
1.09702 0.0637499 0.0404724
1.10906 0.0631689 0.039912
1.12111 0.0625864 0.0393609
1.13315 0.0620028 0.0388188
1.1452 0.0614213 0.0382852
1.15724 0.0608404 0.0377601
1.16929 0.0602593 0.0372437
1.18133 0.0596782 0.0367357
1.19337 0.0590973 0.036236
1.20542 0.0585168 0.0357445
1.21746 0.057937 0.035261
1.22951 0.057358 0.0347854
1.24155 0.05678 0.0343176
1.25359 0.0562033 0.0338574
1.26564 0.055628 0.0334047
1.27768 0.0550544 0.0329593
1.28973 0.0544828 0.0325211
1.30177 0.0539161 0.0320892
1.31382 0.0533522 0.031664
1.32586 0.0527907 0.0312456
1.3379 0.0522316 0.030834
1.34995 0.0516752 0.0304289
1.36199 0.0511214 0.0300304
1.37404 0.0505704 0.0296382
1.38608 0.0500223 0.0292523
1.39812 0.0494772 0.0288726
1.41017 0.0489352 0.0284989
1.42221 0.0483964 0.0281312
1.43426 0.0478608 0.0277693
1.4463 0.0473286 0.0274131
1.45835 0.0468 0.0270626
1.47039 0.0462755 0.0267173
1.48243 0.045757 0.0263766
1.49448 0.0452423 0.0260411
1.50652 0.0447313 0.0257109
1.51857 0.0442242 0.0253859
1.53061 0.0437209 0.0250659
1.54265 0.0432215 0.0247509
1.5547 0.042726 0.0244408
1.56674 0.0422344 0.0241355
1.57879 0.0417468 0.023835
1.59083 0.0412633 0.0235391
1.60288 0.0407837 0.0232479
1.61492 0.0403083 0.0229611
1.62696 0.0398369 0.0226788
1.63901 0.0393697 0.0224008
1.65105 0.0389066 0.022127
1.6631 0.0384477 0.0218575
1.67514 0.0379943 0.0215913
1.68718 0.037546 0.0213287
1.69923 0.037102 0.02107
1.71127 0.0366622 0.0208152
1.72332 0.0362267 0.0205643
1.73536 0.0357953 0.0203171
1.74741 0.0353682 0.0200737
1.75945 0.0349453 0.0198339
1.77149 0.0345266 0.0195978
1.78354 0.034112 0.0193652
1.79558 0.0337017 0.0191361
1.80763 0.0332955 0.0189104
1.81967 0.0328934 0.0186881
1.83171 0.0324955 0.0184692
1.84376 0.0321017 0.0182535
1.8558 0.0317121 0.018041
1.86785 0.0313265 0.0178316
1.87989 0.0309451 0.0176254
1.89194 0.0305677 0.0174222
1.90398 0.0301953 0.0172211
1.91602 0.0298274 0.0170226
1.92807 0.0294635 0.0168269
1.94011 0.0291036 0.0166341
1.95216 0.0287478 0.016444
1.9642 0.0283959 0.0162567
1.97624 0.0280479 0.0160722
1.98829 0.0277038 0.0158903
2.00033 0.0273636 0.015711
2.01238 0.0270273 0.0155344
2.02442 0.0266948 0.0153603
2.03647 0.0263661 0.0151887
2.04851 0.0260412 0.0150196
2.06055 0.02572 0.0148529
2.0726 0.0254025 0.0146886
2.08464 0.0250887 0.0145267
2.09669 0.0247786 0.014367
2.10873 0.0244721 0.0142097
2.12078 0.0241692 0.0140546
2.13282 0.0238698 0.0139017
2.14486 0.023574 0.0137509
2.15691 0.0232818 0.0136021
2.16895 0.0229934 0.0134543
2.181 0.0227084 0.0133086
2.19304 0.0224268 0.013165
2.20508 0.0221486 0.0130233
2.21713 0.0218738 0.0128835
2.22917 0.0216024 0.0127457
2.24122 0.0213342 0.0126098
2.25326 0.0210693 0.0124758
2.26531 0.0208076 0.0123437
2.27735 0.0205492 0.0122133
2.28939 0.0202939 0.0120848
2.30144 0.0200417 0.011958
2.31348 0.0197927 0.011833
2.32553 0.0195467 0.0117097
2.33757 0.0193038 0.0115881
2.34961 0.0190639 0.0114682
2.36166 0.018827 0.0113499
2.3737 0.018593 0.0112332
2.38575 0.018362 0.0111181
2.39779 0.0181338 0.0110045
2.40984 0.0179085 0.0108925
2.42188 0.017686 0.010782
2.43392 0.0174663 0.010673
2.44597 0.0172494 0.0105654
2.45801 0.0170348 0.0104584
2.47006 0.0168228 0.0103525
2.4821 0.0166134 0.0102481
2.49414 0.0164067 0.010145
2.50619 0.0162026 0.0100432
2.51823 0.0160011 0.00994281
2.53028 0.0158022 0.0098437
2.54232 0.0156058 0.00974588
2.55437 0.0154119 0.00964934
2.56641 0.0152204 0.00955406
2.57845 0.0150314 0.00946003
2.5905 0.0148449 0.00936722
2.60254 0.0146607 0.00927562
2.61459 0.0144789 0.00918521
2.62663 0.0142994 0.00909598
2.63867 0.0141222 0.00900791
2.65072 0.0139474 0.00892098
2.66276 0.0137747 0.00883517
2.67481 0.0136043 0.00875048
2.68685 0.0134361 0.00866687
2.6989 0.0132701 0.00858434
2.71094 0.0131063 0.00850286
2.72298 0.0129445 0.00842243
2.73503 0.0127848 0.00834301
2.74707 0.0126272 0.00826461
2.75912 0.0124717 0.00818719
2.77116 0.0123181 0.00811074
2.7832 0.0121665 0.0080352
2.79525 0.0120158 0.00795969
2.80729 0.0118671 0.00788509
2.81934 0.0117202 0.00781141
2.83138 0.0115753 0.00773862
2.84343 0.0114322 0.00766672
2.85547 0.0112909 0.0075957
2.86751 0.0111515 0.00752555
2.87956 0.0110139 0.00745625
2.8916 0.010878 0.0073878
2.90365 0.0107439 0.00732019
2.91569 0.0106116 0.0072534
2.92773 0.010481 0.00718743
2.93978 0.0103521 0.00712227
2.95182 0.0102249 0.00705789
2.96387 0.0100993 0.00699431
2.97591 0.0099754 0.00693149
2.98796 0.0098531 0.00686944
3 0.00973241 0.00680815
3.01204 0.0096133 0.00674759
3.02409 0.00949575 0.00668777
3.03613 0.00937974 0.00662867
3.04818 0.00926525 0.00657028
3.06022 0.00915226 0.00651259
3.07227 0.00904075 0.0064556
3.08431 0.0089307 0.00639928
3.09635 0.00882209 0.00634363
3.1084 0.00871491 0.00628864
3.12044 0.00860912 0.0062343
3.13249 0.00850471 0.0061806
3.14453 0.00840166 0.00612753
3.15657 0.00829995 0.00607508
3.16862 0.00819887 0.0060228
3.18066 0.00809847 0.00597074
3.19271 0.00799934 0.00591927
3.20475 0.00790148 0.00586837
3.2168 0.00780487 0.00581806
3.22884 0.0077095 0.0057683
3.24088 0.00761536 0.00571912
3.25293 0.00752243 0.00567048
3.26497 0.0074307 0.0056224
3.27702 0.00734016 0.00557486
3.28906 0.00725078 0.00552786
3.3011 0.00716257 0.0054814
3.31315 0.00707551 0.00543545
3.32519 0.00698957 0.00539003
3.33724 0.00690476 0.00534512
3.34928 0.00682105 0.00530072
3.36133 0.00673844 0.00525681
3.37337 0.00665691 0.00521341
3.38541 0.00657644 0.00517049
3.39746 0.00649702 0.00512805
3.4095 0.00641865 0.00508609
3.42155 0.0063413 0.00504461
3.43359 0.00626497 0.00500358
3.44563 0.00618964 0.00496302
3.45768 0.00611529 0.0049229
3.46972 0.00604192 0.00488323
3.48177 0.0059695 0.00484401
3.49381 0.00589804 0.00480521
3.50586 0.00582751 0.00476684
3.5179 0.0057579 0.0047289
3.52994 0.00568919 0.00469137
3.54199 0.00562138 0.00465425
3.55403 0.00555445 0.00461753
3.56608 0.00548839 0.00458121
3.57812 0.00542318 0.00454528
3.59016 0.00535882 0.00450973
3.60221 0.00529438 0.00447412
3.61425 0.00523035 0.00443868
3.6263 0.00516713 0.00440361
3.63834 0.0051047 0.0043689
3.65039 0.00504306 0.00433455
3.66243 0.0049822 0.00430055
3.67447 0.0049221 0.00426691
3.68652 0.00486277 0.00423362
3.69856 0.00480419 0.00420067
3.71061 0.00474635 0.00416806
3.72265 0.00468926 0.0041358
3.73469 0.00463289 0.00410387
3.74674 0.00457725 0.00407227
3.75878 0.00452231 0.00404099
3.77083 0.00446809 0.00401005
3.78287 0.00441456 0.00397942
3.79492 0.00436172 0.00394911
3.80696 0.00430957 0.00391912
3.819 0.00425809 0.00388943
3.83105 0.00420727 0.00386006
3.84309 0.00415711 0.00383098
3.85514 0.0041076 0.00380221
3.86718 0.00405874 0.00377373
3.87922 0.00401051 0.00374555
3.89127 0.0039629 0.00371766
3.90331 0.00391591 0.00369005
3.91536 0.00386954 0.00366273
3.9274 0.00382376 0.00363568
3.93945 0.00377858 0.00360891
3.95149 0.00373399 0.00358242
3.96353 0.00368997 0.00355619
3.97558 0.00364653 0.00353023
3.98762 0.00360364 0.00350453
3.99967 0.00356131 0.00347908
4.01171 0.00351953 0.0034539
4.02376 0.00347829 0.00342896
4.0358 0.00343758 0.00340427
4.04784 0.00339739 0.00337983
4.05989 0.00335771 0.00335562
4.07193 0.00331854 0.00333166
4.08398 0.00327987 0.00330793
4.09602 0.00324061 0.00328395
4.10806 0.0032018 0.00326018
4.12011 0.00316347 0.00323664
4.13215 0.0031256 0.00321331
4.1442 0.00308821 0.00319021
4.15624 0.00305127 0.00316733
4.16829 0.0030148 0.00314466
4.18033 0.00297877 0.00312221
4.19237 0.0029432 0.00309996
4.20442 0.00290807 0.00307793
4.21646 0.00287337 0.00305611
4.22851 0.00283912 0.00303449
4.24055 0.00280529 0.00301308
4.25259 0.00277189 0.00299187
4.26464 0.00273892 0.00297086
4.27668 0.00270636 0.00295005
4.28873 0.00267421 0.00292943
4.30077 0.00264247 0.00290901
4.31282 0.00261114 0.00288879
4.32486 0.00258021 0.00286875
4.3369 0.00254967 0.0028489
4.34895 0.00251952 0.00282924
4.36099 0.00248976 0.00280977
4.37304 0.00246038 0.00279048
4.38508 0.00243138 0.00277137
4.39712 0.00240275 0.00275244
4.40917 0.00237449 0.00273368
4.42121 0.0023466 0.00271511
4.43326 0.00231906 0.0026967
4.4453 0.00229188 0.00267847
4.45735 0.00226505 0.00266041
4.46939 0.00223857 0.00264251
4.48143 0.00221243 0.00262478
4.49348 0.00218662 0.00260722
4.50552 0.00216115 0.00258981
4.51757 0.00213601 0.00257257
4.52961 0.0021112 0.00255548
4.54165 0.0020867 0.00253855
4.5537 0.00206252 0.00252178
4.56574 0.00203864 0.00250516
4.57779 0.00201508 0.00248869
4.58983 0.00199182 0.00247236
4.60188 0.00196885 0.00245619
4.61392 0.00194618 0.00244015
4.62596 0.0019238 0.00242427
4.63801 0.0019017 0.00240852
4.65005 0.00187928 0.00239265
4.6621 0.00185688 0.00237682
4.67414 0.00183476 0.00236112
4.68618 0.0018129 0.00234555
4.69823 0.0017913 0.00233012
4.71027 0.00176997 0.00231482
4.72232 0.0017489 0.00229965
4.73436 0.00172809 0.0022846
4.74641 0.00170753 0.00226969
4.75845 0.00168723 0.00225491
4.77049 0.00166718 0.00224025
4.78254 0.00164738 0.00222571
4.79458 0.00162782 0.0022113
4.80663 0.00160851 0.00219701
4.81867 0.00158944 0.00218285
4.83071 0.00157062 0.00216881
4.84276 0.00155202 0.00215488
4.8548 0.00153367 0.00214108
4.86685 0.00151554 0.00212739
4.87889 0.00149765 0.00211382
4.89094 0.00147998 0.00210037
4.90298 0.00146254 0.00208703
4.91502 0.00144532 0.00207381
4.92707 0.00142832 0.0020607
4.93911 0.00141155 0.0020477
4.95116 0.00139498 0.00203481
4.9632 0.00137863 0.00202203
4.97524 0.0013625 0.00200936
4.98729 0.00134657 0.0019968
4.99933 0.00133085 0.00198434
5.01138 0.00131533 0.00197199
5.02342 0.00130002 0.00195975
5.03547 0.0012849 0.00194761
5.04751 0.00126998 0.00193557
5.05955 0.00125526 0.00192363
5.0716 0.00124073 0.00191179
5.08364 0.00122639 0.00190005
5.09569 0.00121224 0.00188841
5.10773 0.00119827 0.00187687
5.11978 0.00118449 0.00186542
5.13182 0.00117089 0.00185407
5.14386 0.00115746 0.00184282
5.15591 0.00114421 0.00183165
5.16795 0.00113114 0.00182058
5.18 0.00111824 0.0018096
5.19204 0.00110551 0.00179871
5.20408 0.00109294 0.00178791
5.21613 0.00108054 0.0017772
5.22817 0.0010683 0.00176657
5.24022 0.00105622 0.00175603
5.25226 0.0010443 0.00174557
5.26431 0.00103253 0.0017352
5.27635 0.00102085 0.00172488
5.28839 0.00100878 0.00171442
5.30044 0.00099686 0.00170403
5.31248 0.000985084 0.00169373
5.32453 0.000973453 0.0016835
5.33657 0.000961965 0.00167335
5.34861 0.000950618 0.00166328
5.36066 0.000939412 0.00165329
5.3727 0.000928345 0.00164337
5.38475 0.000917417 0.00163353
5.39679 0.000906626 0.00162377
5.40884 0.00089597 0.00161408
5.42088 0.000885449 0.00160446
5.43292 0.000875062 0.00159492
5.44497 0.000864807 0.00158545
5.45701 0.000854682 0.00157606
5.46906 0.000844688 0.00156674
5.4811 0.000834822 0.00155749
5.49314 0.000825084 0.00154831
5.50519 0.000815472 0.0015392
5.51723 0.000805985 0.00153016
5.52928 0.000796622 0.0015212
5.54132 0.000787382 0.0015123
5.55337 0.000778263 0.00150347
5.56541 0.000769264 0.0014947
5.57745 0.000760385 0.00148601
5.5895 0.000751623 0.00147738
5.60154 0.000742978 0.00146882
5.61359 0.000734448 0.00146032
5.62563 0.000726033 0.00145189
5.63767 0.000717731 0.00144353
5.64972 0.000709541 0.00143523
5.66176 0.000701461 0.00142699
5.67381 0.000693491 0.00141881
5.68585 0.000685629 0.0014107
5.6979 0.000677874 0.00140265
5.70994 0.000670226 0.00139466
5.72198 0.000662681 0.00138674
5.73403 0.000655241 0.00137887
5.74607 0.000647903 0.00137106
5.75812 0.000640666 0.00136331
5.77016 0.000633528 0.00135562
5.7822 0.00062649 0.00134799
5.79425 0.000619549 0.00134042
5.80629 0.000612704 0.0013329
5.81834 0.000605955 0.00132544
5.83038 0.000599299 0.00131804
5.84243 0.000592737 0.00131069
5.85447 0.000586265 0.0013034
5.86651 0.000579885 0.00129616
5.87856 0.000573593 0.00128897
5.8906 0.000567389 0.00128184
5.90265 0.000561272 0.00127476
5.91469 0.000555241 0.00126773
5.92673 0.000549293 0.00126076
5.93878 0.00054343 0.00125383
5.95082 0.000537648 0.00124696
5.96287 0.000531946 0.00124014
5.97491 0.000526325 0.00123336
5.98696 0.000520782 0.00122664
5.999 0.000515175 0.0012199
6.01104 0.000509375 0.00121309
6.02309 0.00050365 0.00120633
6.03513 0.000497998 0.00119961
6.04718 0.000492418 0.00119295
6.05922 0.000486911 0.00118632
6.07127 0.000481476 0.00117975
6.08331 0.000476111 0.00117322
6.09535 0.000470817 0.00116673
6.1074 0.000465593 0.00116029
6.11944 0.000460438 0.00115389
6.13149 0.000455351 0.00114754
6.14353 0.000450333 0.00114123
6.15557 0.000445382 0.00113497
6.16762 0.000440497 0.00112875
6.17966 0.000435679 0.00112257
6.19171 0.000430927 0.00111643
6.20375 0.00042624 0.00111034
6.2158 0.000421617 0.00110429
6.22784 0.000417058 0.00109829
6.23988 0.000412563 0.00109232
6.25193 0.00040813 0.0010864
6.26397 0.000403759 0.00108051
6.27602 0.00039945 0.00107467
6.28806 0.000395202 0.00106887
6.3001 0.000391014 0.00106311
6.31215 0.000386885 0.00105739
6.32419 0.000382816 0.0010517
6.33624 0.000378805 0.00104606
6.34828 0.000374853 0.00104046
6.36033 0.000370957 0.0010349
6.37237 0.000367119 0.00102937
6.38441 0.000363336 0.00102389
6.39646 0.00035961 0.00101844
6.4085 0.000355938 0.00101303
6.42055 0.00035232 0.00100765
6.43259 0.000348756 0.00100232
6.44463 0.000345246 0.000997018
6.45668 0.000341788 0.000991755
6.46872 0.000338382 0.000986529
6.48077 0.000335028 0.00098134
6.49281 0.000331724 0.000976186
6.50486 0.000328471 0.000971067
6.5169 0.000325267 0.000965984
6.52894 0.000322112 0.000960936
6.54099 0.000319006 0.000955922
6.55303 0.000315947 0.000950943
6.56508 0.000312936 0.000945998
6.57712 0.000309972 0.000941087
6.58916 0.000307053 0.000936209
6.60121 0.00030418 0.000931365
6.61325 0.000301352 0.000926554
6.6253 0.000298569 0.000921775
6.63734 0.000295829 0.000917029
6.64939 0.000293132 0.000912314
6.66143 0.000290477 0.000907632
6.67347 0.000287865 0.000902981
6.68552 0.000285294 0.000898362
6.69756 0.000282763 0.000893774
6.70961 0.000280273 0.000889216
6.72165 0.000277822 0.000884689
6.73369 0.000275411 0.000880191
6.74574 0.000273037 0.000875724
6.75778 0.000270702 0.000871287
6.76983 0.000268403 0.000866878
6.78187 0.000266141 0.000862499
6.79392 0.000263915 0.000858148
6.80596 0.000261725 0.000853826
6.818 0.000259452 0.000849481
6.83005 0.000257054 0.000845094
6.84209 0.000254688 0.000840735
6.85414 0.000252355 0.000836403
6.86618 0.000250055 0.000832098
6.87822 0.000247787 0.00082782
6.89027 0.000245551 0.000823569
6.90231 0.000243346 0.000819344
6.91436 0.000241173 0.000815146
6.9264 0.000239032 0.000810974
6.93845 0.000236921 0.000806828
6.95049 0.00023484 0.000802709
6.96253 0.00023279 0.000798615
6.97458 0.00023077 0.000794547
6.98662 0.00022878 0.000790505
6.99867 0.00022682 0.000786488
7.01071 0.000224888 0.000782497
7.02276 0.000222986 0.00077853
7.0348 0.000221112 0.000774589
7.04684 0.000219266 0.000770672
7.05889 0.000217449 0.000766781
7.07093 0.000215659 0.000762914
7.08298 0.000213897 0.000759071
7.09502 0.000212162 0.000755252
7.10706 0.000210455 0.000751458
7.11911 0.000208774 0.000747688
7.13115 0.000207119 0.000743942
7.1432 0.000205491 0.000740219
7.15524 0.000203888 0.00073652
7.16729 0.000202311 0.000732844
7.17933 0.00020076 0.000729192
7.19137 0.000199233 0.000725562
7.20342 0.000197732 0.000721956
7.21546 0.000196255 0.000718372
7.22751 0.000194802 0.000714812
7.23955 0.000193373 0.000711273
7.25159 0.000191967 0.000707757
7.26364 0.000190585 0.000704264
7.27568 0.000189227 0.000700792
7.28773 0.000187891 0.000697343
7.29977 0.000186577 0.000693915
7.31182 0.000185286 0.000690509
7.32386 0.000184017 0.000687124
7.3359 0.00018277 0.000683761
7.34795 0.000181544 0.000680419
7.35999 0.000180339 0.000677098
7.37204 0.000179156 0.000673798
7.38408 0.000177992 0.000670519
7.39612 0.00017685 0.00066726
7.40817 0.000175727 0.000664022
7.42021 0.000174624 0.000660804
7.43226 0.000173541 0.000657607
7.4443 0.000172477 0.000654429
7.45635 0.000171431 0.000651272
7.46839 0.000170405 0.000648134
7.48043 0.000169397 0.000645016
7.49248 0.000168407 0.000641917
7.50452 0.000167435 0.000638838
7.51657 0.000166481 0.000635777
7.52861 0.000165543 0.000632736
7.54065 0.000164623 0.000629714
7.5527 0.00016372 0.00062671
7.56474 0.000162833 0.000623725
7.57679 0.000161962 0.000620759
7.58883 0.000161108 0.000617811
7.60088 0.000160269 0.00061488
7.61292 0.000159445 0.000611968
7.62496 0.000158636 0.000609074
7.63701 0.000157843 0.000606198
7.64905 0.000157063 0.000603339
7.6611 0.000156298 0.000600497
7.67314 0.000155547 0.000597673
7.68518 0.00015481 0.000594866
7.69723 0.000154086 0.000592076
7.70927 0.000153375 0.000589302
7.72132 0.000152678 0.000586546
7.73336 0.000151992 0.000583806
7.74541 0.000151276 0.000581064
7.75745 0.000150425 0.000578277
7.76949 0.000149586 0.000575505
7.78154 0.000148757 0.00057275
7.79358 0.00014794 0.000570011
7.80563 0.000147134 0.000567287
7.81767 0.000146339 0.000564579
7.82971 0.000145555 0.000561886
7.84176 0.000144782 0.000559209
7.8538 0.000144019 0.000556547
7.86585 0.000143267 0.000553901
7.87789 0.000142525 0.00055127
7.88994 0.000141793 0.000548654
7.90198 0.000141072 0.000546053
7.91402 0.000140361 0.000543468
7.92607 0.000139659 0.000540897
7.93811 0.000138968 0.000538341
7.95016 0.000138286 0.0005358
7.9622 0.000137614 0.000533273
7.97424 0.000136952 0.000530762
7.98629 0.000136299 0.000528265
7.99833 0.000135655 0.000525782
8.01038 0.00013502 0.000523314
8.02242 0.000134395 0.00052086
8.03447 0.000133778 0.000518421
8.04651 0.000133171 0.000515995
8.05855 0.000132572 0.000513584
8.0706 0.000131982 0.000511187
8.08264 0.0001314 0.000508804
8.09469 0.000130827 0.000506434
8.10673 0.000130263 0.000504079
8.11878 0.000129706 0.000501737
8.13082 0.000129158 0.000499409
8.14286 0.000128618 0.000497095
8.15491 0.000128085 0.000494794
8.16695 0.00012756 0.000492506
8.179 0.000127043 0.000490232
8.19104 0.000126534 0.000487971
8.20308 0.000126032 0.000485724
8.21513 0.000125538 0.000483489
8.22717 0.00012505 0.000481268
8.23922 0.00012457 0.000479059
8.25126 0.000124097 0.000476864
8.26331 0.000123631 0.000474681
8.27535 0.000123172 0.000472511
8.28739 0.000122719 0.000470354
8.29944 0.000122273 0.00046821
8.31148 0.000121834 0.000466077
8.32353 0.000121401 0.000463958
8.33557 0.000120974 0.000461851
8.34761 0.000120553 0.000459756
8.35966 0.000120138 0.000457673
8.3717 0.00011973 0.000455603
8.38375 0.000119327 0.000453544
8.39579 0.00011893 0.000451498
8.40784 0.000118538 0.000449463
8.41988 0.000118152 0.000447441
8.43192 0.000117772 0.00044543
8.44397 0.000117397 0.000443431
8.45601 0.000117027 0.000441443
8.46806 0.000116662 0.000439467
8.4801 0.000116302 0.000437503
8.49214 0.000115947 0.000435549
8.50419 0.000115596 0.000433608
8.51623 0.00011525 0.000431677
8.52828 0.000114909 0.000429758
8.54032 0.000114572 0.00042785
8.55237 0.00011424 0.000425952
8.56441 0.000113912 0.000424066
8.57645 0.000113588 0.000422191
8.5885 0.000113268 0.000420326
8.60054 0.000112951 0.000418472
8.61259 0.000112639 0.000416629
8.62463 0.00011233 0.000414796
8.63667 0.000112025 0.000412974
8.64872 0.000111723 0.000411162
8.66076 0.000111424 0.00040936
8.67281 0.000111129 0.000407569
8.68485 0.000110837 0.000405788
8.6969 0.000110548 0.000404017
8.70894 0.000110262 0.000402257
8.72098 0.000109978 0.000400506
8.73303 0.000109698 0.000398765
8.74507 0.00010942 0.000397033
8.75712 0.000109144 0.000395312
8.76916 0.000108871 0.0003936
8.7812 0.0001086 0.000391898
8.79325 0.000108331 0.000390205
8.80529 0.000108064 0.000388522
8.81734 0.000107799 0.000386848
8.82938 0.000107536 0.000385183
8.84143 0.000107274 0.000383528
8.85347 0.000107015 0.000381881
8.86551 0.000106756 0.000380244
8.87756 0.000106499 0.000378616
8.8896 0.000106244 0.000376996
8.90165 0.000105989 0.000375386
8.91369 0.000105736 0.000373784
8.92573 0.000105483 0.000372191
8.93778 0.000105232 0.000370606
8.94982 0.000104981 0.00036903
8.96187 0.00010473 0.000367462
8.97391 0.000104481 0.000365903
8.98596 0.000104231 0.000364352
8.998 0.000103982 0.00036281
9.01004 0.000103733 0.000361275
9.02209 0.000103485 0.000359748
9.03413 0.000103236 0.00035823
9.04618 0.000102987 0.000356719
9.05822 0.000102737 0.000355217
9.07027 0.000102488 0.000353722
9.08231 0.000102238 0.000352234
9.09435 0.000101987 0.000350755
9.1064 0.000101736 0.000349282
9.11844 0.000101484 0.000347818
9.13049 0.000101231 0.00034636
9.14253 0.000100977 0.00034491
9.15457 0.000100721 0.000343468
9.16662 0.000100465 0.000342032
9.17866 0.000100207 0.000340603
9.19071 9.99482e-05 0.000339182
9.20275 9.96875e-05 0.000337767
9.2148 9.94251e-05 0.000336359
9.22684 9.9161e-05 0.000334958
9.23888 9.8895e-05 0.000333564
9.25093 9.86269e-05 0.000332177
9.26297 9.83568e-05 0.000330795
9.27502 9.80845e-05 0.000329421
9.28706 9.78099e-05 0.000328053
9.2991 9.75328e-05 0.000326691
9.31115 9.72532e-05 0.000325335
9.32319 9.6971e-05 0.000323986
9.33524 9.6686e-05 0.000322642
9.34728 9.63981e-05 0.000321305
9.35933 9.61073e-05 0.000319974
9.37137 9.58134e-05 0.000318648
9.38341 9.55163e-05 0.000317328
9.39546 9.52159e-05 0.000316014
9.4075 9.49122e-05 0.000314706
9.41955 9.46049e-05 0.000313403
9.43159 9.42939e-05 0.000312106
9.44363 9.39793e-05 0.000310814
9.45568 9.36608e-05 0.000309527
9.46772 9.33384e-05 0.000308246
9.47977 9.30119e-05 0.00030697
9.49181 9.26813e-05 0.000305699
9.50386 9.23463e-05 0.000304433
9.5159 9.2007e-05 0.000303172
9.52794 9.16632e-05 0.000301916
9.53999 9.13148e-05 0.000300664
9.55203 9.09617e-05 0.000299418
9.56408 9.06038e-05 0.000298176
9.57612 9.02409e-05 0.000296939
9.58816 8.9873e-05 0.000295706
9.60021 8.95e-05 0.000294477
9.61225 8.91217e-05 0.000293253
9.6243 8.87381e-05 0.000292033
9.63634 8.8349e-05 0.000290818
9.64839 8.79543e-05 0.000289606
9.66043 8.75539e-05 0.000288399
9.67247 8.71477e-05 0.000287196
9.68452 8.67356e-05 0.000285996
9.69656 8.63175e-05 0.0002848
9.70861 8.58933e-05 0.000283609
9.72065 8.54628e-05 0.00028242
9.73269 8.5026e-05 0.000281236
9.74474 8.45828e-05 0.000280054
9.75678 8.4133e-05 0.000278877
9.76883 8.36765e-05 0.000277702
9.78087 8.32133e-05 0.000276531
9.79292 8.27432e-05 0.000275364
9.80496 8.2266e-05 0.000274199
9.817 8.17818e-05 0.000273037
9.82905 8.12904e-05 0.000271879
9.84109 8.07916e-05 0.000270723
9.85314 8.02854e-05 0.00026957
9.86518 7.97717e-05 0.00026842
9.87722 7.92503e-05 0.000267273
9.88927 7.87212e-05 0.000266128
9.90131 7.81842e-05 0.000264986
9.91336 7.76393e-05 0.000263846
9.9254 7.70862e-05 0.000262708
9.93745 7.6525e-05 0.000261573
9.94949 7.59555e-05 0.00026044
9.96153 7.53775e-05 0.00025931
9.97358 7.47911e-05 0.000258181
9.98562 7.4196e-05 0.000257054
9.99767 7.35922e-05 0.00025593
&
@target G0.S8
@type xydy
0.001 -0.000580002 -0.000174001
0.0130361 -0.00729518 -0.00218856
0.0250723 -0.0135478 -0.00406433
0.0371084 -0.0193753 -0.00581258
0.0491446 -0.0248118 -0.00744354
0.0611807 -0.029888 -0.00896641
0.0732169 -0.034632 -0.0103896
0.085253 -0.039069 -0.0117207
0.0972892 -0.043222 -0.0129666
0.109325 -0.0471107 -0.0141332
0.121361 -0.0507519 -0.0152256
0.133398 -0.0541634 -0.016249
0.145434 -0.0573626 -0.0172088
0.15747 -0.0603671 -0.0181101
0.169506 -0.0631944 -0.0189583
0.181542 -0.065862 -0.0197586
0.193578 -0.0683873 -0.0205162
0.205614 -0.0707778 -0.0212334
0.217651 -0.0730217 -0.0219065
0.229687 -0.0751297 -0.0225389
0.241723 -0.0771092 -0.0231328
0.253759 -0.0789677 -0.0236903
0.265795 -0.0807125 -0.0242138
0.277831 -0.0823511 -0.0247053
0.289867 -0.0838909 -0.0251673
0.301904 -0.0853455 -0.0256036
0.31394 -0.086748 -0.0260244
0.325976 -0.08807 -0.026421
0.338012 -0.0893155 -0.0267947
0.350048 -0.0904885 -0.0271466
0.362084 -0.0915931 -0.0274779
0.37412 -0.0926331 -0.0277899
0.386157 -0.0936127 -0.0280838
0.398193 -0.0945359 -0.0283608
0.410229 -0.0954232 -0.028627
0.422265 -0.0962636 -0.0288791
0.434301 -0.0970565 -0.0291169
0.446337 -0.0978041 -0.0293412
0.458373 -0.0985087 -0.0295526
0.47041 -0.0991727 -0.0297518
0.482446 -0.0997984 -0.0299395
0.494482 -0.100388 -0.0301164
0.506518 -0.10095 -0.0302849
0.518554 -0.101484 -0.0304453
0.53059 -0.101988 -0.0305965
0.542627 -0.102463 -0.030739
0.554663 -0.10291 -0.0308731
0.566699 -0.103331 -0.0309993
0.578735 -0.103727 -0.0311181
0.590771 -0.104099 -0.0312297
0.602807 -0.10445 -0.031335
0.614843 -0.104785 -0.0314354
0.62688 -0.105099 -0.0315298
0.638916 -0.105395 -0.0316184
0.650952 -0.105671 -0.0317014
0.662988 -0.105931 -0.0317792
0.675024 -0.106173 -0.031852
0.68706 -0.1064 -0.03192
0.699096 -0.106612 -0.0319835
0.711133 -0.106813 -0.0320438
0.723169 -0.107 -0.0321
0.735205 -0.107175 -0.0321524
0.747241 -0.107337 -0.0322011
0.759277 -0.107487 -0.0322462
0.771313 -0.107626 -0.0322878
0.783349 -0.107754 -0.0323263
0.795386 -0.107872 -0.0323617
0.807422 -0.107982 -0.0323946
0.819458 -0.108083 -0.032425
0.831494 -0.108176 -0.0324528
0.84353 -0.10826 -0.032478
0.855566 -0.108336 -0.0325007
0.867602 -0.108404 -0.0325211
0.879639 -0.108464 -0.0325393
0.891675 -0.108518 -0.0325554
0.903711 -0.108565 -0.0325696
0.915747 -0.108607 -0.0325822
0.927783 -0.108643 -0.0325929
0.939819 -0.108673 -0.0326019
0.951855 -0.108697 -0.0326091
0.963892 -0.108716 -0.0326147
0.975928 -0.108729 -0.0326187
0.987964 -0.108737 -0.0326212
1 -0.108741 -0.0326223
&
@target G0.S9
@type xy
1 -0.2
1 0.2
&
@target G0.S10
@type xy
0.001 -0.000356697
0.0512462 0.0278112
0.101492 0.070802
0.151739 0.105249
0.201985 0.12907
0.252231 0.144626
0.302477 0.154183
0.352724 0.159414
0.40297 0.161519
0.453216 0.161364
0.503462 0.159577
0.553709 0.156617
0.603955 0.152823
0.654201 0.148468
0.704447 0.143723
0.754693 0.138737
0.80494 0.133616
0.855186 0.128437
0.905432 0.123261
0.955678 0.118135
1.00592 0.113083
1.05617 0.108148
1.10642 0.103331
1.15666 0.0986534
1.20691 0.0941291
1.25716 0.0897558
1.3074 0.0855417
1.35765 0.0814942
1.40789 0.0776063
1.45814 0.0738774
1.50839 0.0703128
1.55863 0.0669055
1.60888 0.0636506
1.65913 0.0605444
1.70937 0.0575865
1.75962 0.05477
1.80986 0.0520893
1.86011 0.0495395
1.91036 0.0471156
1.9606 0.044813
2.01085 0.0426264
2.0611 0.0405511
2.11134 0.038582
2.16159 0.0367137
2.21183 0.0349389
2.26208 0.0332562
2.31233 0.0316613
2.36257 0.0301501
2.41282 0.0287181
2.46307 0.0273593
2.51331 0.0260669
2.56356 0.024842
2.6138 0.0236817
2.66405 0.0225825
2.7143 0.0215413
2.76454 0.0205549
2.81479 0.0196146
2.86504 0.0187199
2.91528 0.0178717
2.96553 0.0170677
3.01577 0.0163057
3.06602 0.0155834
3.11627 0.0148987
3.16651 0.0142485
3.21676 0.0136234
3.26701 0.0130297
3.31725 0.012466
3.3675 0.011931
3.41774 0.0114233
3.46799 0.0109413
3.51824 0.0104838
3.56848 0.0100493
3.61873 0.00963237
3.66897 0.00923167
3.71922 0.00885039
3.76947 0.0084877
3.81971 0.00814277
3.86996 0.00781476
3.92021 0.00750284
3.97045 0.00720619
4.0207 0.00692397
4.07094 0.00665535
4.12119 0.00639457
4.17144 0.00614409
4.22168 0.00590518
4.27193 0.00567739
4.32218 0.00546026
4.37242 0.00525333
4.42267 0.00505612
4.47291 0.00486819
4.52316 0.00468906
4.57341 0.00451827
4.62365 0.00435537
4.6739 0.00419663
4.72415 0.00404308
4.77439 0.00389627
4.82464 0.00375596
4.87488 0.0036219
4.92513 0.00349384
4.97538 0.00337155
5.02562 0.00325476
5.07587 0.00314324
5.12612 0.00303674
5.17636 0.00293502
5.22661 0.00283782
5.27685 0.00274478
5.3271 0.00265231
5.37735 0.00256368
5.42759 0.00247878
5.47784 0.00239747
5.52809 0.00231962
5.57833 0.00224512
5.62858 0.00217383
5.67882 0.00210563
5.72907 0.00204039
5.77932 0.00197799
5.82956 0.00191829
5.87981 0.00186117
5.93006 0.00180651
5.9803 0.00175418
6.03055 0.0017023
6.08079 0.0016518
6.13104 0.00160331
6.18129 0.00155677
6.23153 0.00151212
6.28178 0.0014693
6.33203 0.00142823
6.38227 0.00138886
6.43252 0.00135113
6.48276 0.00131496
6.53301 0.0012803
6.58326 0.00124708
6.6335 0.00121524
6.68375 0.00118471
6.73399 0.00115543
6.78424 0.00112734
6.83449 0.00109966
6.88473 0.00107209
6.93498 0.00104554
6.98523 0.00101998
7.03547 0.000995377
7.08572 0.000971699
7.13596 0.000948917
7.18621 0.000927
7.23646 0.000905917
7.2867 0.000885638
7.33695 0.000866132
7.3872 0.000847369
7.43744 0.000829317
7.48769 0.000811945
7.53793 0.000795224
7.58818 0.000779123
7.63843 0.00076361
7.68867 0.000748655
7.73892 0.000734227
7.78917 0.000719252
7.83941 0.000704661
7.88966 0.000690524
7.9399 0.000676828
7.99015 0.000663558
8.0404 0.000650703
8.09064 0.000638247
8.14089 0.000626179
8.19114 0.000614484
8.24138 0.000603149
8.29163 0.00059216
8.34187 0.000581505
8.39212 0.00057117
8.44237 0.000561142
8.49261 0.000551407
8.54286 0.000541951
8.59311 0.000532761
8.64335 0.000523825
8.6936 0.000515128
8.74384 0.000506657
8.79409 0.000498399
8.84434 0.00049034
8.89458 0.000482468
8.94483 0.000474767
8.99508 0.000467226
9.04532 0.000459831
9.09557 0.000452568
9.14581 0.000445423
9.19606 0.000438385
9.24631 0.000431438
9.29655 0.00042457
9.3468 0.000417768
9.39705 0.000411018
9.44729 0.000404306
9.49754 0.000397619
9.54778 0.000390944
9.59803 0.000384267
9.64828 0.000377575
9.69852 0.000370855
9.74877 0.000364093
9.79902 0.000357276
9.84926 0.00035039
9.89951 0.000343422
9.94975 0.000336358
10 0.000329186
10 -0.000182238
9.94975 -0.000184473
9.89951 -0.000186891
9.84926 -0.000189492
9.79902 -0.000192271
9.74877 -0.000195227
9.69852 -0.000198357
9.64828 -0.00020166
9.59803 -0.000205131
9.54778 -0.00020877
9.49754 -0.000212574
9.44729 -0.00021654
9.39705 -0.000220665
9.3468 -0.000224949
9.29655 -0.000229387
9.24631 -0.000233978
9.19606 -0.00023872
9.14581 -0.000243609
9.09557 -0.000248644
9.04532 -0.000253822
8.99508 -0.000259141
8.94483 -0.000264598
8.89458 -0.000270191
8.84434 -0.000275917
8.79409 -0.000281775
8.74384 -0.000287762
8.6936 -0.000293874
8.64335 -0.000300111
8.59311 -0.000306469
8.54286 -0.000312947
8.49261 -0.000319541
8.44237 -0.000326249
8.39212 -0.00033307
8.34187 -0.00034
8.29163 -0.000347037
8.24138 -0.000354179
8.19114 -0.000361423
8.14089 -0.000368767
8.09064 -0.000376209
8.0404 -0.000383746
7.99015 -0.000391376
7.9399 -0.000399096
7.88966 -0.000406904
7.83941 -0.000414798
7.78917 -0.000422775
7.73892 -0.000430866
7.68867 -0.000439457
7.63843 -0.00044811
7.58818 -0.000456816
7.53793 -0.000465565
7.48769 -0.000474349
7.43744 -0.000483156
7.3872 -0.000491979
7.33695 -0.000500807
7.2867 -0.000509632
7.23646 -0.000518443
7.18621 -0.00052723
7.13596 -0.000535986
7.08572 -0.000544699
7.03547 -0.000553362
6.98523 -0.000561963
6.93498 -0.000570494
6.88473 -0.000578945
6.83449 -0.000587307
6.78424 -0.00059594
6.73399 -0.000604729
6.68375 -0.00061337
6.6335 -0.000621841
6.58326 -0.000630119
6.53301 -0.000638181
6.48276 -0.000646006
6.43252 -0.000653571
6.38227 -0.000660853
6.33203 -0.00066783
6.28178 -0.000674479
6.23153 -0.000680778
6.18129 -0.000686705
6.13104 -0.000692236
6.08079 -0.00069735
6.03055 -0.000702023
5.9803 -0.000706512
5.93006 -0.000711176
5.87981 -0.000715286
5.82956 -0.000718792
5.77932 -0.000721649
5.72907 -0.000723809
5.67882 -0.000725225
5.62858 -0.00072585
5.57833 -0.000725636
5.52809 -0.000724536
5.47784 -0.000722504
5.42759 -0.000719491
5.37735 -0.000715452
5.3271 -0.000710338
5.27685 -0.000704102
5.22661 -0.000698065
5.17636 -0.000690791
5.12612 -0.000682133
5.07587 -0.000671995
5.02562 -0.000660284
4.97538 -0.000646902
4.92513 -0.000631756
4.87488 -0.000614751
4.82464 -0.000595791
4.77439 -0.000574782
4.72415 -0.000551629
4.6739 -0.000526236
4.62365 -0.000499233
4.57341 -0.000471045
4.52316 -0.000440168
4.47291 -0.000406421
4.42267 -0.000369622
4.37242 -0.000329587
4.32218 -0.000286133
4.27193 -0.000239079
4.22168 -0.000188242
4.17144 -0.000133439
4.12119 -7.44867e-05
4.07094 -1.18811e-05
4.0207 5.3441e-05
3.97045 0.000123703
3.92021 0.00019923
3.86996 0.000280347
3.81971 0.00036738
3.76947 0.000460653
3.71922 0.000560491
3.66897 0.00066722
3.61873 0.000781164
3.56848 0.000901297
3.51824 0.00102812
3.46799 0.0011635
3.41774 0.00130796
3.3675 0.00146201
3.31725 0.00162619
3.26701 0.00180099
3.21676 0.00198696
3.16651 0.00218459
3.11627 0.00239257
3.06602 0.00261332
3.01577 0.00284774
2.96553 0.00309654
2.91528 0.00336042
2.86504 0.00364011
2.81479 0.00393632
2.76454 0.00424961
2.7143 0.00458062
2.66405 0.00493035
2.6138 0.00529957
2.56356 0.00568903
2.51331 0.00609949
2.46307 0.0065317
2.41282 0.00698813
2.36257 0.00746818
2.31233 0.00797151
2.26208 0.00849849
2.21183 0.0090495
2.16159 0.00962492
2.11134 0.0102302
2.0611 0.0108602
2.01085 0.0115131
1.9606 0.0121882
1.91036 0.0128844
1.86011 0.013608
1.80986 0.0143516
1.75962 0.0151088
1.70937 0.0158762
1.65913 0.0166526
1.60888 0.0174419
1.55863 0.0182244
1.50839 0.0189923
1.45814 0.0197404
1.40789 0.0204683
1.35765 0.0211475
1.3074 0.0217626
1.25716 0.0223102
1.20691 0.0227608
1.15666 0.0230832
1.10642 0.0232623
1.05617 0.0232604
1.00592 0.0230309
0.955678 0.0225484
0.905432 0.0217466
0.855186 0.0205751
0.80494 0.0189691
0.754693 0.0168518
0.704447 0.014146
0.654201 0.0107599
0.603955 0.00660707
0.553709 0.00159496
0.503462 -0.00433803
0.453216 -0.0112112
0.40297 -0.0189557
0.352724 -0.0273312
0.302477 -0.0357931
0.252231 -0.0432905
0.201985 -0.0480159
0.151739 -0.047185
0.101492 -0.0376109
0.0512462 -0.0193834
0.001 -0.000952059
&
@target G0.S11
@type xy
0.001 -0.000406001
0.0213878 -0.00817637
0.0417755 -0.0150696
0.0621633 -0.0212012
0.082551 -0.0266689
0.102939 -0.0315555
0.123327 -0.0359269
0.143714 -0.0398425
0.164102 -0.0433621
0.18449 -0.046545
0.204878 -0.0494451
0.225265 -0.0520594
0.245653 -0.0544103
0.266041 -0.0565229
0.286429 -0.0584224
0.306816 -0.0601495
0.327204 -0.0617404
0.347592 -0.0631784
0.36798 -0.0644772
0.388367 -0.0656505
0.408755 -0.0667219
0.429143 -0.0677056
0.449531 -0.0685966
0.469918 -0.0694025
0.490306 -0.0701312
0.510694 -0.0707971
0.531082 -0.0714059
0.551469 -0.0719561
0.571857 -0.0724526
0.592245 -0.0729
0.612633 -0.0733074
0.63302 -0.0736766
0.653408 -0.074008
0.673796 -0.0743044
0.694184 -0.0745689
0.714571 -0.0748072
0.734959 -0.0750199
0.755347 -0.0752076
0.775735 -0.0753721
0.796122 -0.0755155
0.81651 -0.0756416
0.836898 -0.0757502
0.857286 -0.0758421
0.877673 -0.0759185
0.898061 -0.0759805
0.918449 -0.076031
0.938837 -0.0760694
0.959224 -0.0760963
0.979612 -0.0761125
1 -0.0761187
1 -0.141363
0.979612 -0.141352
0.959224 -0.141322
0.938837 -0.141272
0.918449 -0.1412
0.898061 -0.141107
0.877673 -0.140991
0.857286 -0.14085
0.836898 -0.140679
0.81651 -0.140477
0.796122 -0.140243
0.775735 -0.139977
0.755347 -0.139671
0.734959 -0.139323
0.714571 -0.138928
0.694184 -0.138485
0.673796 -0.137994
0.653408 -0.137443
0.63302 -0.136828
0.612633 -0.136142
0.592245 -0.135386
0.571857 -0.134555
0.551469 -0.133633
0.531082 -0.132611
0.510694 -0.13148
0.490306 -0.130244
0.469918 -0.12889
0.449531 -0.127394
0.429143 -0.125739
0.408755 -0.123912
0.388367 -0.121922
0.36798 -0.119743
0.347592 -0.117331
0.327204 -0.114661
0.306816 -0.111706
0.286429 -0.108499
0.266041 -0.104971
0.245653 -0.101048
0.225265 -0.0966818
0.204878 -0.0918266
0.18449 -0.0864408
0.164102 -0.0805296
0.143714 -0.0739933
0.123327 -0.0667213
0.102939 -0.058603
0.082551 -0.0495279
0.0621633 -0.0393736
0.0417755 -0.0279864
0.0213878 -0.0151847
0.001 -0.000754003
&
@target G0.S14
@type xy
0 0
0.5 -0.808326
0.5 -1.40796
0 0
&
@target G0.S16
@type xydy
0.001 -0.00111406 0.000417546
0.0130442 -0.011194951 0.0040571676
0.0250884 -0.017218173 0.0062997906
0.0371325 -0.020792223 0.0075879374
0.0491767 -0.022866656 0.0083731671
0.0612209 -0.023964067 0.0088509386
0.0732651 -0.02442659 0.0091167963
0.0853092 -0.024464814 0.0092386748
0.0973534 -0.024218321 0.0092635111
0.109398 -0.023767681 0.009203316
0.121442 -0.023154428 0.0090795046
0.133486 -0.022431093 0.0089115961
0.14553 -0.021648 0.0087194878
0.157574 -0.020855491 0.0085230732
0.169618 -0.020103905 0.0083422463
0.181663 -0.019444717 0.0081974214
0.193707 -0.018922723 0.0081059104
0.205751 -0.018422417 0.0080132583
0.217795 -0.017782931 0.0078506594
0.229839 -0.017155059 0.0076878819
0.241884 -0.016538165 0.0075245878
0.253928 -0.015934127 0.0073615757
0.265972 -0.01534467 0.0071996031
0.278016 -0.014771538 0.0070394298
0.29006 -0.014216452 0.0068818065
0.302104 -0.013685904 0.0067292084
0.314149 -0.013200511 0.0065892156
0.326193 -0.012735191 0.0064528912
0.338237 -0.012289792 0.0063203116
0.350281 -0.011863642 0.006191364
0.362325 -0.01145607 0.0060659356
0.374369 -0.011066407 0.0059439137
0.386414 -0.010693952 0.0058251759
0.398458 -0.010338096 0.005709629
0.410502 -0.0099981384 0.0055971503
0.422546 -0.0096734075 0.005487627
0.43459 -0.0093632335 0.0053809465
0.446635 -0.009066922 0.0052769874
0.458679 -0.0087838518 0.0051756542
0.470723 -0.0085133274 0.0050768254
0.482767 -0.0082546326 0.0049803814
0.494811 -0.0080073569 0.0048862481
0.506855 -0.0077732931 0.0047946778
0.5189 -0.0075531667 0.00470576
0.530944 -0.0073442529 0.0046190869
0.542988 -0.0071461571 0.0045345815
0.555032 -0.0069584226 0.0044521639
0.567076 -0.0067805987 0.0043717563
0.57912 -0.0066122006 0.0042932659
0.591165 -0.0064527713 0.0042166116
0.603209 -0.0063018773 0.0041417244
0.615253 -0.0061590458 0.0040685164
0.627297 -0.0060238173 0.0039969061
0.639341 -0.0058957327 0.003926812
0.651386 -0.0057743228 0.003858147
0.66343 -0.0056591485 0.0037908411
0.675474 -0.0055497402 0.003724807
0.687518 -0.0054456384 0.0036599632
0.699562 -0.005346384 0.0035962284
0.711606 -0.0052515176 0.0035335209
0.723651 -0.0051605726 0.0034717542
0.735695 -0.0050731046 0.0034108572
0.747739 -0.0049886468 0.0033507432
0.759783 -0.0049067399 0.0032913306
0.771827 -0.0048269245 0.0032325381
0.783871 -0.0047487413 0.0031742842
0.795916 -0.0046717247 0.0031164826
0.80796 -0.0045954281 0.0030590614
0.820004 -0.0045193859 0.0030019344
0.832048 -0.0044431387 0.00294502
0.844092 -0.0043662272 0.0028882368
0.856137 -0.0042881857 0.0028314987
0.868181 -0.0042085676 0.0027747335
0.880225 -0.0041269074 0.0027178551
0.892269 -0.0040427457 0.002660782
0.904313 -0.0039556233 0.0026034328
0.916357 -0.0038650805 0.0025457257
0.928402 -0.0037706527 0.0024875761
0.940446 -0.0036718988 0.0024289136
0.95249 -0.0035683399 0.0023696448
0.964534 -0.0034595242 0.0023096927
0.976578 -0.003344992 0.0022489756
0.988622 -0.0032220795 0.0021868245
1.00067 -0.0031071768 0.0021276593
1.01271 -0.0030380091 0.0020814644
1.02476 -0.0029787251 0.0020382265
1.0368 -0.0029206972 0.0019956565
1.04884 -0.0028645499 0.0019539023
1.06089 -0.0028101843 0.0019129069
1.07293 -0.0027576444 0.0018727216
1.08498 -0.0027068649 0.0018333149
1.09702 -0.0026578503 0.0017947101
1.10906 -0.0026105218 0.0017568653
1.12111 -0.002564805 0.0017197404
1.13315 -0.0025207232 0.0016833743
1.1452 -0.0024781608 0.0016476923
1.15724 -0.0024371969 0.001612782
1.16929 -0.0023976918 0.0015785474
1.18133 -0.002359676 0.0015450373
1.19337 -0.0023230654 0.0015122009
1.20542 -0.002287791 0.0014799993
1.21746 -0.0022539105 0.0014485092
1.22951 -0.0022213019 0.0014176431
1.24155 -0.0021899838 0.0013874443
1.25359 -0.0021598794 0.0013578652
1.26564 -0.0021309267 0.001328871
1.27768 -0.0021031647 0.0013005285
1.28973 -0.002076487 0.0012727584
1.30177 -0.0020509018 0.0012455983
1.31382 -0.0020263188 0.0012189822
1.32586 -0.0020027413 0.0011929443
1.3379 -0.0019801332 0.0011674771
1.34995 -0.0019584209 0.0011425302
1.36199 -0.0019376037 0.0011181364
1.37404 -0.0019176009 0.001094235
1.38608 -0.0018984086 0.0010708564
1.39812 -0.0018799896 0.0010479919
1.41017 -0.001862277 0.0010255955
1.42221 -0.0018452631 0.0010036956
1.43426 -0.0018288747 0.00098223599
1.4463 -0.0018131021 0.00096124401
1.45835 -0.0017978951 0.00094069302
1.47039 -0.001783229 0.00092059132
1.48243 -0.001769137 0.000900928
1.49448 -0.0017552461 0.00088160991
1.50652 -0.0017373999 0.00086190192
1.51857 -0.0017145717 0.00084159901
1.53061 -0.0016926439 0.0008217909
1.54265 -0.0016710977 0.00080236669
1.5547 -0.0016499002 0.00078329737
1.56674 -0.0016290851 0.00076461353
1.57879 -0.0016086291 0.00074629479
1.59083 -0.0015885463 0.00072835383
1.60288 -0.0015687992 0.00071075775
1.61492 -0.001549406 0.00069352295
1.62696 -0.0015303489 0.00067663399
1.63901 -0.0015116218 0.00066008573
1.65105 -0.0014932369 0.00064388939
1.6631 -0.0014751599 0.00062801478
1.67514 -0.0014574063 0.00061247598
1.68718 -0.0014399603 0.00059725924
1.69923 -0.0014228149 0.00058235884
1.71127 -0.0014059813 0.00056778456
1.72332 -0.0013894272 0.00055350878
1.73536 -0.0013731665 0.00053954344
1.74741 -0.0013571714 0.00052586505
1.75945 -0.0013414739 0.00051250109
1.77149 -0.0013260446 0.00049942633
1.78354 -0.0013108667 0.00048662673
1.79558 -0.0012959518 0.0004741123
1.80763 -0.0012812749 0.00046186202
1.81967 -0.0012668642 0.00044989945
1.83171 -0.0012526924 0.00043820168
1.84376 -0.0012387435 0.00042675562
1.8558 -0.0012250277 0.00041556955
1.86785 -0.0012115219 0.00040462463
1.87989 -0.0011982512 0.00039394092
1.89194 -0.0011851792 0.00038348901
1.90398 -0.0011723226 0.00037328194
1.91602 -0.0011596651 0.00036330652
1.92807 -0.0011471838 0.00035354458
1.94011 -0.0011348995 0.00034401196
1.95216 -0.0011227927 0.00033469339
1.9642 -0.0011108705 0.0003255937
1.97624 -0.001099118 0.00031670111
1.98829 -0.0010875543 0.00030802251
2.00033 -0.001075825 0.00029935526
2.01238 -0.0010635401 0.00029046962
2.02442 -0.0010511256 0.00028161287
2.03647 -0.0010388869 0.00027295798
2.04851 -0.0010267991 0.00026449084
2.06055 -0.0010148573 0.00025620648
2.0726 -0.0010030559 0.00024809989
2.08464 -0.00099140624 0.00024017742
2.09669 -0.00097988866 0.00023242435
2.10873 -0.00096851403 0.00022484673
2.12078 -0.0009572687 0.0002174341
2.13282 -0.00094617476 0.00021019965
2.14486 -0.00093521512 0.00020313065
2.15691 -0.00092438046 0.00019621981
2.16895 -0.00091368076 0.00018947216
2.181 -0.00090310353 0.00018287841
2.19304 -0.000892669 0.00017644973
2.20508 -0.00088236118 0.00017017466
2.21713 -0.00087217121 0.00016404643
2.22917 -0.00086210824 0.00015806919
2.24122 -0.00085216085 0.00015223466
2.25326 -0.00084234754 0.0001465522
2.26531 -0.00083264535 0.00014100695
2.27735 -0.00082306985 0.00013560628
2.28939 -0.0008136054 0.00013033988
2.30144 -0.00080424959 0.00012520492
2.31348 -0.00079501932 0.00012020914
2.32553 -0.00078589303 0.00011533925
2.33757 -0.00077688529 0.00011060144
2.34961 -0.00076798118 0.0001059863
2.36166 -0.00075917868 0.00010149126
2.3737 -0.00075049324 9.7122605e-05
2.38575 -0.00074190464 9.2868472e-05
2.39779 -0.00073342646 8.8733972e-05
2.40984 -0.00072503756 8.470723e-05
2.42188 -0.00071675705 8.0795767e-05
2.43392 -0.00070857825 7.6994677e-05
2.44597 -0.0007004891 7.3296695e-05
2.45801 -0.00069250229 6.9705946e-05
2.47006 -0.00068459772 6.6211763e-05
2.4821 -0.00067679362 6.2820497e-05
2.49414 -0.00066908327 5.9527422e-05
2.50619 -0.00066145534 5.6325987e-05
2.51823 -0.00065392171 5.3219436e-05
2.53028 -0.00064646322 5.0198186e-05
2.54232 -0.00063909731 4.7267524e-05
2.55437 -0.00063181121 4.4420584e-05
2.56641 -0.00062461229 4.1658417e-05
2.57845 -0.00061749364 3.8976512e-05
2.5905 -0.00061044301 3.6368565e-05
2.60254 -0.00060347706 3.3838918e-05
2.61459 -0.00059658334 3.1381207e-05
2.62663 -0.00058976887 2.8996057e-05
2.63867 -0.00058302667 2.667913e-05
2.65072 -0.00057635003 2.4426314e-05
2.66276 -0.00056974383 2.2237431e-05
2.67481 -0.00056320195 2.0108577e-05
2.68685 -0.000556734 1.8040977e-05
2.6989 -0.00055032512 1.6027958e-05
2.71094 -0.00054398502 1.4070663e-05
2.72298 -0.00053770227 1.2163659e-05
2.73503 -0.00053147654 1.0304958e-05
2.74707 -0.00052531662 8.4952482e-06
2.75912 -0.00051920841 6.7284273e-06
2.77116 -0.00051316106 5.0052042e-06
2.7832 -0.00050716356 3.3204915e-06
2.79525 -0.00050121573 1.6723132e-06
2.80729 -0.00049532565 6.0940601e-08
2.81934 -0.00048947988 -1.5192875e-06
2.83138 -0.0004836871 -3.0679921e-06
2.84343 -0.00047793187 -4.5912559e-06
2.85547 -0.00047222845 -6.0872856e-06
2.86751 -0.00046657002 -7.5598749e-06
2.87956 -0.00046094846 -9.013116e-06
2.8916 -0.00045537205 -1.0446855e-05
2.90365 -0.00044982581 -1.1866927e-05
2.91569 -0.00044432363 -1.3271768e-05
2.92773 -0.00043885865 -1.4665128e-05
2.93978 -0.00043342307 -1.6050987e-05
2.95182 -0.00042802484 -1.7429315e-05
2.96387 -0.00042264934 -1.8805838e-05
2.97591 -0.00041731019 -2.0179063e-05
2.98796 -0.00041199631 -2.1553826e-05
&
@target G0.S17
@type xy
0.001 -0.0015316
0.013008 -0.0152199
0.0250161 -0.0234799
0.0370241 -0.0283464
0.0490321 -0.031214
0.0610402 -0.0327983
0.0730482 -0.0335358
0.0850562 -0.0337044
0.0970643 -0.0334908
0.109072 -0.0329884
0.12108 -0.0322594
0.133088 -0.031375
0.145096 -0.0304048
0.157104 -0.0294183
0.169112 -0.028485
0.18112 -0.0276745
0.193129 -0.0270561
0.205137 -0.0264731
0.217145 -0.0256765
0.229153 -0.0248877
0.241161 -0.0241092
0.253169 -0.0233436
0.265177 -0.0225933
0.277185 -0.0218609
0.289193 -0.021149
0.301201 -0.0204638
0.313209 -0.0198377
0.325217 -0.0192359
0.337225 -0.0186577
0.349233 -0.0181024
0.361241 -0.017569
0.373249 -0.017057
0.385257 -0.0165654
0.397265 -0.0160935
0.409273 -0.0156406
0.421281 -0.0152058
0.433289 -0.0147884
0.445297 -0.0143876
0.457305 -0.0140026
0.469313 -0.0136326
0.481321 -0.013277
0.493329 -0.0129348
0.505337 -0.012608
0.517345 -0.0122981
0.529353 -0.0120017
0.541361 -0.0117182
0.553369 -0.0114472
0.565378 -0.0111881
0.577386 -0.0109404
0.589394 -0.0107035
0.601402 -0.0104769
0.61341 -0.0102601
0.625418 -0.0100525
0.637426 -0.00985357
0.649434 -0.00966282
0.661442 -0.00947969
0.67345 -0.00930365
0.685458 -0.00913415
0.697466 -0.00897066
0.709474 -0.00881266
0.721482 -0.00865959
0.73349 -0.00851092
0.745498 -0.00836613
0.757506 -0.00822467
0.769514 -0.008086
0.781522 -0.0079496
0.79353 -0.00781491
0.805538 -0.00768142
0.817546 -0.00754858
0.829554 -0.00741586
0.841562 -0.00728272
0.85357 -0.00714862
0.865578 -0.00701303
0.877586 -0.00687542
0.889594 -0.00673524
0.901602 -0.00659196
0.91361 -0.00644505
0.925618 -0.00629397
0.937627 -0.00613818
0.949635 -0.00597715
0.961643 -0.00581034
0.973651 -0.00563721
0.985659 -0.00545723
0.997667 -0.00526987
1.00967 -0.00514691
1.02168 -0.00504312
1.03369 -0.00494208
1.0457 -0.00484373
1.05771 -0.00474802
1.06971 -0.0046549
1.08172 -0.00456433
1.09373 -0.00447626
1.10574 -0.00439063
1.11775 -0.0043074
1.12976 -0.00422652
1.14176 -0.00414795
1.15377 -0.00407162
1.16578 -0.00399749
1.17779 -0.00392552
1.1898 -0.00385565
1.2018 -0.00378784
1.21381 -0.00372203
1.22582 -0.00365818
1.23783 -0.00359623
1.24984 -0.00353615
1.26184 -0.00347787
1.27385 -0.00342135
1.28586 -0.00336655
1.29787 -0.00331341
1.30988 -0.00326188
1.32188 -0.00321191
1.33389 -0.00316346
1.3459 -0.00311647
1.35791 -0.0030709
1.36992 -0.0030267
1.38192 -0.00298382
1.39393 -0.00294221
1.40594 -0.00290182
1.41795 -0.0028626
1.42996 -0.0028245
1.44196 -0.00278747
1.45397 -0.00275147
1.46598 -0.00271645
1.47799 -0.00268235
1.49 -0.00264912
1.502 -0.00261488
1.51401 -0.00257218
1.52602 -0.00253026
1.53803 -0.0024891
1.55004 -0.00244869
1.56204 -0.00240902
1.57405 -0.00237009
1.58606 -0.00233188
1.59807 -0.00229438
1.61008 -0.00225758
1.62208 -0.00222146
1.63409 -0.00218603
1.6461 -0.00215126
1.65811 -0.00211716
1.67012 -0.00208369
1.68212 -0.00205087
1.69413 -0.00201866
1.70614 -0.00198708
1.71815 -0.00195609
1.73016 -0.0019257
1.74216 -0.00189589
1.75417 -0.00186665
1.76618 -0.00183798
1.77819 -0.00180985
1.7902 -0.00178226
1.8022 -0.0017552
1.81421 -0.00172866
1.82622 -0.00170263
1.83823 -0.00167709
1.85024 -0.00165204
1.86224 -0.00162747
1.87425 -0.00160336
1.88626 -0.0015797
1.89827 -0.00155649
1.91028 -0.00153371
1.92229 -0.00151135
1.93429 -0.00148941
1.9463 -0.00146786
1.95831 -0.0014467
1.97032 -0.00142593
1.98233 -0.00140552
1.99433 -0.00138547
2.00634 -0.00136473
2.01835 -0.00134339
2.03036 -0.0013224
2.04237 -0.00130174
2.05437 -0.0012814
2.06638 -0.0012614
2.07839 -0.00124171
2.0904 -0.00122234
2.10241 -0.00120328
2.11441 -0.00118453
2.12642 -0.00116608
2.13843 -0.00114794
2.15044 -0.00113009
2.16245 -0.00111254
2.17445 -0.00109528
2.18646 -0.0010783
2.19847 -0.00106161
2.21048 -0.00104519
2.22249 -0.00102905
2.23449 -0.00101318
2.2465 -0.00099757
2.25851 -0.000982227
2.27052 -0.000967142
2.28253 -0.000952312
2.29453 -0.000937733
2.30654 -0.000923401
2.31855 -0.000909312
2.33056 -0.000895462
2.34257 -0.000881848
2.35457 -0.000868465
2.36658 -0.00085531
2.37859 -0.000842379
2.3906 -0.000829667
2.40261 -0.000817172
2.41461 -0.000804888
2.42662 -0.000792813
2.43863 -0.000780943
2.45064 -0.000769272
2.46265 -0.000757799
2.47465 -0.000746518
2.48666 -0.000735426
2.49867 -0.000724519
2.51068 -0.000713793
2.52269 -0.000703244
2.53469 -0.000692869
2.5467 -0.000682663
2.55871 -0.000672623
2.57072 -0.000662744
2.58273 -0.000653023
2.59473 -0.000643457
2.60674 -0.00063404
2.61875 -0.00062477
2.63076 -0.000615641
2.64277 -0.000606652
2.65478 -0.000597797
2.66678 -0.000589073
2.67879 -0.000580475
2.6908 -0.000572001
2.70281 -0.000563645
2.71482 -0.000555405
2.72682 -0.000547276
2.73883 -0.000539254
2.75084 -0.000531337
2.76285 -0.000523518
2.77486 -0.000515796
2.78686 -0.000508165
2.79887 -0.000500623
2.81088 -0.000493165
2.82289 -0.000485787
2.8349 -0.000478486
2.8469 -0.000471257
2.85891 -0.000464096
2.87092 -0.000457001
2.88293 -0.000449966
2.89494 -0.000442989
2.90694 -0.000436065
2.91895 -0.00042919
2.93096 -0.00042236
2.94297 -0.000415572
2.95498 -0.000408822
2.96698 -0.000402105
2.97899 -0.000395419
2.991 -0.000388758
3 -0.000429642
2.98799 -0.000433539
2.97598 -0.000437465
2.96398 -0.00044142
2.95197 -0.000445403
2.93996 -0.000449413
2.92795 -0.000453448
2.91594 -0.000457509
2.90394 -0.000461595
2.89193 -0.000465704
2.87992 -0.000469836
2.86791 -0.00047399
2.8559 -0.000478165
2.8439 -0.00048236
2.83189 -0.000486574
2.81988 -0.000490807
2.80787 -0.000495058
2.79586 -0.000499325
2.78386 -0.000503608
2.77185 -0.000507907
2.75984 -0.00051222
2.74783 -0.000516546
2.73582 -0.000520885
2.72382 -0.000525235
2.71181 -0.000529597
2.6998 -0.000533968
2.68779 -0.000538349
2.67578 -0.000542738
2.66378 -0.000547134
2.65177 -0.000551537
2.63976 -0.000555946
2.62775 -0.00056036
2.61574 -0.000564778
2.60373 -0.000569199
2.59173 -0.000573623
2.57972 -0.000578048
2.56771 -0.000582474
2.5557 -0.0005869
2.54369 -0.000591325
2.53169 -0.000595748
2.51968 -0.000600168
2.50767 -0.000604585
2.49566 -0.000608998
2.48365 -0.000613405
2.47165 -0.000617806
2.45964 -0.000622201
2.44763 -0.000626587
2.43562 -0.000630965
2.42361 -0.000635334
2.41161 -0.000639692
2.3996 -0.000644039
2.38759 -0.000648374
2.37558 -0.000652696
2.36357 -0.000657005
2.35157 -0.000661299
2.33956 -0.000665577
2.32755 -0.00066984
2.31554 -0.000674085
2.30353 -0.000678313
2.29153 -0.000682521
2.27952 -0.00068671
2.26751 -0.000690879
2.2555 -0.000695026
2.24349 -0.000699151
2.23149 -0.000703253
2.21948 -0.000707331
2.20747 -0.000711385
2.19546 -0.000715413
2.18345 -0.000719415
2.17145 -0.000723389
2.15944 -0.000727335
2.14743 -0.000731252
2.13542 -0.00073514
2.12341 -0.000738997
2.11141 -0.000742822
2.0994 -0.000746615
2.08739 -0.000750375
2.07538 -0.000754101
2.06337 -0.000757792
2.05137 -0.000761448
2.03936 -0.000765066
2.02735 -0.000768648
2.01534 -0.000772191
2.00333 -0.000775695
1.99133 -0.000778781
1.97932 -0.000781682
1.96731 -0.000784545
1.9553 -0.00078737
1.94329 -0.000790158
1.93129 -0.000792911
1.91928 -0.000795629
1.90727 -0.000798314
1.89526 -0.000800965
1.88325 -0.000803585
1.87124 -0.000806175
1.85924 -0.000808734
1.84723 -0.000811264
1.83522 -0.000813767
1.82321 -0.000816242
1.8112 -0.000818692
1.7992 -0.000821116
1.78719 -0.000823517
1.77518 -0.000825894
1.76317 -0.000828249
1.75116 -0.000830583
1.73916 -0.000832897
1.72715 -0.000835192
1.71514 -0.000837468
1.70313 -0.000839727
1.69112 -0.00084197
1.67912 -0.000844197
1.66711 -0.00084641
1.6551 -0.00084861
1.64309 -0.000850797
1.63108 -0.000852972
1.61908 -0.000855137
1.60707 -0.000857292
1.59506 -0.000859439
1.58305 -0.000861578
1.57104 -0.00086371
1.55904 -0.000865836
1.54703 -0.000867958
1.53502 -0.000870076
1.52301 -0.000872191
1.511 -0.000874304
1.499 -0.000875776
1.48699 -0.000870238
1.47498 -0.00086473
1.46297 -0.000859279
1.45096 -0.000853912
1.43896 -0.000848657
1.42695 -0.000843542
1.41494 -0.000838594
1.40293 -0.000833841
1.39092 -0.000829309
1.37892 -0.000825027
1.36691 -0.000821022
1.3549 -0.000817321
1.34289 -0.000813952
1.33088 -0.000810942
1.31888 -0.000808318
1.30687 -0.000806109
1.29486 -0.000804342
1.28285 -0.000803043
1.27084 -0.000802241
1.25884 -0.000801963
1.24683 -0.000802237
1.23482 -0.000803089
1.22281 -0.000804548
1.2108 -0.000806641
1.1988 -0.000809394
1.18679 -0.000812837
1.17478 -0.000816996
1.16277 -0.000821898
1.15076 -0.000827572
1.13876 -0.000834044
1.12675 -0.000841342
1.11474 -0.000849494
1.10273 -0.000858527
1.09072 -0.000868468
1.07871 -0.000879345
1.06671 -0.000891185
1.0547 -0.000904017
1.04269 -0.000917866
1.03068 -0.000932761
1.01867 -0.000948729
1.00667 -0.000965798
0.994659 -0.00100511
0.982651 -0.0010669
0.970643 -0.00112321
0.958635 -0.0011744
0.946627 -0.00122085
0.934618 -0.00126294
0.92261 -0.00130104
0.910602 -0.00133552
0.898594 -0.00136677
0.886586 -0.00139514
0.874578 -0.00142103
0.86257 -0.00144479
0.850562 -0.00146681
0.838554 -0.00148747
0.826546 -0.00150713
0.814538 -0.00152617
0.80253 -0.00154496
0.790522 -0.00156389
0.778514 -0.00158331
0.766506 -0.00160362
0.754498 -0.00162518
0.74249 -0.00164836
0.730482 -0.00167355
0.718474 -0.00170111
0.706466 -0.00173143
0.694458 -0.00176487
0.68245 -0.0018018
0.670442 -0.00184262
0.658434 -0.00188768
0.646426 -0.00193736
0.634418 -0.00199204
0.62241 -0.00205209
0.610402 -0.00211789
0.598394 -0.00218981
0.586386 -0.00226822
0.574378 -0.0023535
0.562369 -0.00244603
0.550361 -0.00254618
0.538353 -0.00265432
0.526345 -0.00277082
0.514337 -0.00289607
0.502329 -0.00303044
0.490321 -0.00317715
0.478313 -0.00333321
0.466305 -0.00349835
0.454297 -0.00367312
0.442289 -0.00385807
0.430281 -0.00405376
0.418273 -0.00426074
0.406265 -0.00447956
0.394257 -0.00471077
0.382249 -0.00495493
0.370241 -0.00521259
0.358233 -0.0054843
0.346225 -0.00577061
0.334217 -0.00607208
0.322209 -0.00638926
0.310201 -0.0067227
0.298193 -0.00707566
0.286185 -0.00746079
0.274177 -0.00786207
0.262169 -0.00827849
0.250161 -0.00870905
0.238153 -0.00915277
0.226145 -0.00960863
0.214137 -0.0100757
0.202129 -0.0105528
0.19012 -0.0109357
0.178112 -0.0113924
0.166104 -0.0119256
0.154096 -0.012505
0.142088 -0.0131007
0.13008 -0.0136825
0.118072 -0.0142204
0.106064 -0.0146843
0.0940562 -0.0150416
0.0820482 -0.0152718
0.0700402 -0.0152879
0.0580321 -0.014999
0.0460241 -0.0142323
0.0340161 -0.0127248
0.022008 -0.0101117
0.01 -0.00573297
&


==> anc/fig4.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Jun 10 18:47:28 2020"
@with box
@    box on
@    box loctype view
@    box 0.858333333333, 0.791666666667, 0.943333333333, 0.766666666667
@    box linestyle 1
@    box linewidth 1.0
@    box color 4
@    box fill color 1
@    box fill pattern 14
@box def
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0.0005, 3.5, 0.12
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Logarithmic
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "Q\S2"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.130000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "\f{Symbol}b\sa"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.200000, 0.060000
@    yaxis  label char size 2.050000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 10
@    yaxis  tick minor ticks 9
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 0
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.590000
@    legend color 1
@    legend length 8
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 4
@    s0 symbol pattern 1
@    s0 symbol fill color 4
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 4
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 1
@    s0 fill rule 0
@    s0 fill color 4
@    s0 fill pattern 14
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 4
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "ReggeonbetaAR.agr"
@    s0 legend  "AI"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.650000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 1
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "ReggeonbetaAR.agr"
@    s1 legend  "ABM"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 2.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "ReggeonbetaAR.agr"
@    s3 legend  ""
@target G0.S0
@type xy
0.0001 0.0608311
0.0205061 0.0570875
0.0409122 0.0536892
0.0613184 0.0505945
0.0817245 0.0477684
0.102131 0.0451799
0.122537 0.0428035
0.142943 0.0406161
0.163349 0.038598
0.183755 0.036732
0.204161 0.035003
0.224567 0.0333978
0.244973 0.0319048
0.26538 0.0305134
0.285786 0.0292149
0.306192 0.0280008
0.326598 0.026864
0.347004 0.025798
0.36741 0.0247969
0.387816 0.0238555
0.408222 0.0229691
0.428629 0.0221333
0.449035 0.0213445
0.469441 0.0205991
0.489847 0.0198939
0.510253 0.0192261
0.530659 0.0185929
0.551065 0.017992
0.571471 0.0174213
0.591878 0.0168786
0.612284 0.0163622
0.63269 0.0158704
0.653096 0.0154016
0.673502 0.0149544
0.693908 0.0145274
0.714314 0.0141194
0.73472 0.0137293
0.755127 0.013356
0.775533 0.0129986
0.795939 0.0126562
0.816345 0.0123279
0.836751 0.0120129
0.857157 0.0117106
0.877563 0.0114201
0.897969 0.011141
0.918376 0.0108726
0.938782 0.0106144
0.959188 0.0103658
0.979594 0.0101264
1 0.00989568
1 0.00532844
0.979594 0.00545267
0.959188 0.00558159
0.938782 0.00571545
0.918376 0.00585449
0.897969 0.00599902
0.877563 0.00614931
0.857157 0.00630569
0.836751 0.00646849
0.816345 0.00663808
0.795939 0.00681487
0.775533 0.00699925
0.755127 0.00719169
0.73472 0.00739269
0.714314 0.00760274
0.693908 0.00782242
0.673502 0.00805235
0.653096 0.00829317
0.63269 0.00854561
0.612284 0.00881043
0.591878 0.00908848
0.571471 0.0093807
0.551065 0.00968802
0.530659 0.0100116
0.510253 0.0103525
0.489847 0.0107121
0.469441 0.0110918
0.449035 0.0114932
0.428629 0.011918
0.408222 0.012368
0.387816 0.0128453
0.36741 0.0133522
0.347004 0.0138912
0.326598 0.0144653
0.306192 0.0150774
0.285786 0.0157311
0.26538 0.0164303
0.244973 0.0171795
0.224567 0.0179835
0.204161 0.0188478
0.183755 0.0197788
0.163349 0.0207836
0.142943 0.0218702
0.122537 0.0230481
0.102131 0.0243277
0.0817245 0.0257215
0.0613184 0.0272432
0.0409122 0.0289096
0.0205061 0.0307394
0.0001 0.0327552
&
@target G0.S1
@type xydy
1 0.00832164 0.002496492
1.09 0.0070390234 0.002111707
1.192 0.0059299739 0.0017789922
1.306 0.0050200563 0.0015060169
1.434 0.0042308445 0.0012692534
1.58 0.0035412622 0.0010623787
1.744 0.0029657145 0.00088971436
1.93 0.0024589734 0.00073769202
2.143 0.0020488362 0.00061465087
2.385 0.001692857 0.00050785709
2.662 0.0013754743 0.00041264228
2.981 0.0011421976 0.00034265927
3.347 0.00092879627 0.00027863888
3.771 0.0007693194 0.00023079582
4.262 0.00060967442 0.00018290233
4.832 0.00049928333 0.000149785
5.498 0.00039709255 0.00011912776
6.277 0.00033733359 0.00010120008
7.192 0.00025223528 7.5670583e-05
8.27 0.00019818693 5.945608e-05
9.547 0.00014362836 4.3088508e-05
11.06 0.00011750451 3.5251353e-05
12.87 8.6365167e-05 2.590955e-05
15.03 6.8545948e-05 2.0563785e-05
17.63 5.1051007e-05 1.5315302e-05
20.77 4.1088381e-05 1.2326514e-05
24.58 3.0287913e-05 9.0863739e-06
29.22 2.2872126e-05 6.8616378e-06
34.89 1.7035679e-05 5.1107038e-06
41.87 1.2964551e-05 3.8893652e-06
50.48 9.3282621e-06 2.7984786e-06
61.18 6.8033383e-06 2.0410015e-06
74.53 4.925663e-06 1.4776989e-06
91.27 3.61603e-06 1.084809e-06
112.4 2.4973025e-06 7.4919074e-07
139.2 1.8901024e-06 5.6703071e-07
173.3 1.2720347e-06 3.8161042e-07
217.1 7.7826396e-07 2.3347919e-07
273.7 5.5644588e-07 1.6693376e-07
347.1 3.8395564e-07 1.1518669e-07
443.1 2.637357e-07 7.9120711e-08
569.3 1.716566e-07 5.1496979e-08
736.4 1.2001801e-07 3.6005402e-08
959.2 7.4528381e-08 2.2358514e-08
1258 4.6527139e-08 1.3958142e-08
1663 3.4067278e-08 1.0220184e-08
2214 2.0590397e-08 6.177119e-09
2970 1.3000661e-08 3.9001983e-09
4017 8.2345613e-09 2.4703684e-09
5477 4.0172659e-09 1.2051798e-09
7530 2.7251455e-09 8.1754365e-10
10440 1.6042107e-09 4.812632e-10
14610 9.4358352e-10 2.8307505e-10
20620 5.5184329e-10 1.6555299e-10
29380 3.0100091e-10 9.0300273e-11
42250 1.4323839e-10 4.2971516e-11
61380 9.6483899e-11 2.894517e-11
90050 4.5023768e-11 1.350713e-11
133500 2.6358234e-11 7.9074703e-12
200000 1.303624e-11 3.9108721e-12
&
@target G0.S3
@type xy
0.0001 0.0467932
0.0205061 0.0439135
0.0409122 0.0412994
0.0613184 0.0389189
0.0817245 0.0367449
0.102131 0.0347538
0.122537 0.0329258
0.142943 0.0312432
0.163349 0.0296908
0.183755 0.0282554
0.204161 0.0269254
0.224567 0.0256906
0.244973 0.0245422
0.26538 0.0234718
0.285786 0.022473
0.306192 0.0215391
0.326598 0.0206646
0.347004 0.0198446
0.36741 0.0190746
0.387816 0.0183504
0.408222 0.0176686
0.428629 0.0170257
0.449035 0.0164189
0.469441 0.0158455
0.489847 0.015303
0.510253 0.0147893
0.530659 0.0143022
0.551065 0.01384
0.571471 0.013401
0.591878 0.0129835
0.612284 0.0125863
0.63269 0.012208
0.653096 0.0118474
0.673502 0.0115034
0.693908 0.0111749
0.714314 0.0108611
0.73472 0.010561
0.755127 0.0102738
0.775533 0.00999893
0.795939 0.00973552
0.816345 0.00948298
0.836751 0.0092407
0.857157 0.00900812
0.877563 0.00878473
0.897969 0.00857003
0.918376 0.00836356
0.938782 0.00816493
0.959188 0.00797371
0.979594 0.00778953
1 0.00761206
&


==> anc/fig5.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Tue Aug 11 12:07:20 2020"
@with box
@    box on
@    box loctype view
@    box 0.76, 0.838333333334, 0.845, 0.815
@    box linestyle 1
@    box linewidth 1.0
@    box color 1
@    box fill color 7
@    box fill pattern 1
@box def
@with box
@    box on
@    box loctype view
@    box 0.76, 0.798333333334, 0.845, 0.775
@    box linestyle 1
@    box linewidth 1.0
@    box color 2
@    box fill color 2
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 0.758333333333, 0.720000000001, 0.843333333333, 0.696666666667
@    box linestyle 1
@    box linewidth 1.0
@    box color 1
@    box fill color 9
@    box fill pattern 1
@box def
@with line
@    line on
@    line loctype view
@    line 0.0899999999997, 0.808333333333, 0.121666666667, 0.808333333333
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.16, 3.5, 0.07
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.188000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "Q\S2"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.130000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "Q\S2\NS"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.290000, 0.080000
@    yaxis  label char size 2.130000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.85
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.360000
@    legend color 1
@    legend length 8
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 1
@    s0 fill rule 0
@    s0 fill color 9
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "fig5.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 1
@    s1 fill rule 0
@    s1 fill color 7
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "fig5.agr"
@    s1 legend  "MD + BC + AI"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "fig5.agr"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "fig5.agr"
@    s3 legend  ""
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 1
@    s4 fill rule 0
@    s4 fill color 2
@    s4 fill pattern 16
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "fig5.agr"
@    s4 legend  "VMD"
@    s5 hidden false
@    s5 type xydy
@    s5 symbol 1
@    s5 symbol size 0.570000
@    s5 symbol color 1
@    s5 symbol pattern 1
@    s5 symbol fill color 1
@    s5 symbol fill pattern 1
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 0
@    s5 line linestyle 1
@    s5 line linewidth 1.0
@    s5 line color 1
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 1
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "fig5.agr"
@    s5 legend  "MD + BC + ABM"
@    s6 hidden false
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 2
@    s6 symbol pattern 1
@    s6 symbol fill color 2
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 1
@    s6 line linewidth 2.0
@    s6 line color 2
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 2
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "fig5.agr"
@    s6 legend  ""
@    s7 hidden false
@    s7 type xy
@    s7 symbol 0
@    s7 symbol size 1.000000
@    s7 symbol color 2
@    s7 symbol pattern 1
@    s7 symbol fill color 2
@    s7 symbol fill pattern 0
@    s7 symbol linewidth 1.0
@    s7 symbol linestyle 1
@    s7 symbol char 65
@    s7 symbol char font 0
@    s7 symbol skip 0
@    s7 line type 1
@    s7 line linestyle 3
@    s7 line linewidth 2.0
@    s7 line color 2
@    s7 line pattern 1
@    s7 baseline type 0
@    s7 baseline off
@    s7 dropline off
@    s7 fill type 0
@    s7 fill rule 0
@    s7 fill color 1
@    s7 fill pattern 1
@    s7 avalue off
@    s7 avalue type 2
@    s7 avalue char size 1.000000
@    s7 avalue font 0
@    s7 avalue color 1
@    s7 avalue rot 0
@    s7 avalue format general
@    s7 avalue prec 3
@    s7 avalue prepend ""
@    s7 avalue append ""
@    s7 avalue offset 0.000000 , 0.000000
@    s7 errorbar on
@    s7 errorbar place both
@    s7 errorbar color 2
@    s7 errorbar pattern 1
@    s7 errorbar size 1.000000
@    s7 errorbar linewidth 1.0
@    s7 errorbar linestyle 1
@    s7 errorbar riser linewidth 1.0
@    s7 errorbar riser linestyle 1
@    s7 errorbar riser clip off
@    s7 errorbar riser clip length 0.100000
@    s7 comment "fig5.agr"
@    s7 legend  ""
@    s8 hidden false
@    s8 type xy
@    s8 symbol 0
@    s8 symbol size 1.000000
@    s8 symbol color 1
@    s8 symbol pattern 1
@    s8 symbol fill color 1
@    s8 symbol fill pattern 0
@    s8 symbol linewidth 1.0
@    s8 symbol linestyle 1
@    s8 symbol char 65
@    s8 symbol char font 0
@    s8 symbol skip 0
@    s8 line type 0
@    s8 line linestyle 1
@    s8 line linewidth 1.0
@    s8 line color 1
@    s8 line pattern 1
@    s8 baseline type 0
@    s8 baseline off
@    s8 dropline off
@    s8 fill type 1
@    s8 fill rule 0
@    s8 fill color 9
@    s8 fill pattern 1
@    s8 avalue off
@    s8 avalue type 2
@    s8 avalue char size 1.000000
@    s8 avalue font 0
@    s8 avalue color 1
@    s8 avalue rot 0
@    s8 avalue format general
@    s8 avalue prec 3
@    s8 avalue prepend ""
@    s8 avalue append ""
@    s8 avalue offset 0.000000 , 0.000000
@    s8 errorbar on
@    s8 errorbar place both
@    s8 errorbar color 1
@    s8 errorbar pattern 1
@    s8 errorbar size 1.000000
@    s8 errorbar linewidth 1.0
@    s8 errorbar linestyle 1
@    s8 errorbar riser linewidth 1.0
@    s8 errorbar riser linestyle 1
@    s8 errorbar riser clip off
@    s8 errorbar riser clip length 0.100000
@    s8 comment "fig5.agr"
@    s8 legend  "A"
@    s10 hidden false
@    s10 type xy
@    s10 symbol 0
@    s10 symbol size 1.000000
@    s10 symbol color 2
@    s10 symbol pattern 1
@    s10 symbol fill color 2
@    s10 symbol fill pattern 0
@    s10 symbol linewidth 1.0
@    s10 symbol linestyle 1
@    s10 symbol char 65
@    s10 symbol char font 0
@    s10 symbol skip 0
@    s10 line type 1
@    s10 line linestyle 3
@    s10 line linewidth 2.0
@    s10 line color 2
@    s10 line pattern 1
@    s10 baseline type 0
@    s10 baseline off
@    s10 dropline off
@    s10 fill type 0
@    s10 fill rule 0
@    s10 fill color 1
@    s10 fill pattern 1
@    s10 avalue off
@    s10 avalue type 2
@    s10 avalue char size 1.000000
@    s10 avalue font 0
@    s10 avalue color 1
@    s10 avalue rot 0
@    s10 avalue format general
@    s10 avalue prec 3
@    s10 avalue prepend ""
@    s10 avalue append ""
@    s10 avalue offset 0.000000 , 0.000000
@    s10 errorbar on
@    s10 errorbar place both
@    s10 errorbar color 2
@    s10 errorbar pattern 1
@    s10 errorbar size 1.000000
@    s10 errorbar linewidth 1.0
@    s10 errorbar linestyle 1
@    s10 errorbar riser linewidth 1.0
@    s10 errorbar riser linestyle 1
@    s10 errorbar riser clip off
@    s10 errorbar riser clip length 0.100000
@    s10 comment "fig5.agr"
@    s10 legend  ""
@target G0.S0
@type xy
0 0
0.5 -0.808326
0.5 -1.40796
0 0
&
@target G0.S1
@type xy
0.001 -0.00318961
0.00113646 -0.00359341
0.00129155 -0.00404443
0.0014678 -0.00454741
0.0016681 -0.00510738
0.00189574 -0.00572979
0.00215443 -0.00642049
0.00244844 -0.00718573
0.00278256 -0.00803229
0.00316228 -0.00896699
0.00359381 -0.00999769
0.00408424 -0.0111344
0.00464159 -0.0123877
0.005275 -0.0137676
0.00599484 -0.0152876
0.00681292 -0.0169702
0.00774264 -0.0188185
0.00879923 -0.0208572
0.01 -0.0230866
0.0113646 -0.0255156
0.0129155 -0.028164
0.014678 -0.0310575
0.016681 -0.0342347
0.0189574 -0.0377571
0.0215443 -0.0415551
0.0244844 -0.0455409
0.0278256 -0.0497839
0.0316228 -0.0543033
0.0359381 -0.0591207
0.0408424 -0.0642425
0.0464159 -0.069712
0.05275 -0.0755459
0.0599484 -0.0817668
0.0681292 -0.0883775
0.0774264 -0.0953361
0.0879923 -0.102557
0.1 -0.109885
0.113646 -0.117066
0.129155 -0.123796
0.14678 -0.129779
0.16681 -0.134796
0.189574 -0.138825
0.215443 -0.141483
0.244844 -0.142097
0.278256 -0.140828
0.316228 -0.137906
0.359381 -0.133677
0.408424 -0.12838
0.464159 -0.12255
0.5275 -0.116635
0.599484 -0.111168
0.681292 -0.106568
0.774264 -0.103092
0.879923 -0.100804
1 -0.0994499
1 0.012419
0.879923 0.0226947
0.774264 0.0326416
0.681292 0.0415995
0.599484 0.0491465
0.5275 0.0550042
0.464159 0.0590262
0.408424 0.0612039
0.359381 0.0615186
0.316228 0.0601294
0.278256 0.0570835
0.244844 0.0526642
0.215443 0.0472102
0.189574 0.041133
0.16681 0.0342982
0.14678 0.0269093
0.129155 0.0194824
0.113646 0.0123672
0.1 0.00580432
0.0879923 -4.25174e-05
0.0774264 -0.00506383
0.0681292 -0.0091755
0.0599484 -0.012359
0.05275 -0.0146525
0.0464159 -0.016122
0.0408424 -0.016876
0.0359381 -0.0170496
0.0316228 -0.016766
0.0278256 -0.0161529
0.0244844 -0.0153161
0.0215443 -0.0143424
0.0189574 -0.0133558
0.016681 -0.0123575
0.014678 -0.0113322
0.0129155 -0.0103417
0.0113646 -0.00942087
0.01 -0.00858551
0.00879923 -0.00783986
0.00774264 -0.00717141
0.00681292 -0.00655715
0.00599484 -0.00600684
0.005275 -0.00549339
0.00464159 -0.00502412
0.00408424 -0.00459429
0.00359381 -0.00419643
0.00316228 -0.00382678
0.00278256 -0.00348243
0.00244844 -0.00316181
0.00215443 -0.00286404
0.00189574 -0.00258813
0.0016681 -0.00233326
0.0014678 -0.00209861
0.00129155 -0.00188332
0.00113646 -0.00168653
0.001 -0.00150727
&
@target G0.S2
@type xy
0.001 -0.00234844
0.00113646 -0.00263997
0.00129155 -0.00296388
0.0014678 -0.00332301
0.0016681 -0.00372032
0.00189574 -0.00415896
0.00215443 -0.00464226
0.00244844 -0.00517377
0.00278256 -0.00575736
0.00316228 -0.00639689
0.00359381 -0.00709706
0.00408424 -0.00786432
0.00464159 -0.00870593
0.005275 -0.00963052
0.00599484 -0.0106472
0.00681292 -0.0117637
0.00774264 -0.0129949
0.00879923 -0.0143485
0.01 -0.0158361
0.0113646 -0.0174682
0.0129155 -0.0192528
0.014678 -0.0211948
0.016681 -0.0232961
0.0189574 -0.0255565
0.0215443 -0.0279488
0.0244844 -0.0304285
0.0278256 -0.0329684
0.0316228 -0.0355347
0.0359381 -0.0380851
0.0408424 -0.0405593
0.0464159 -0.042917
0.05275 -0.0450992
0.0599484 -0.0470629
0.0681292 -0.0487765
0.0774264 -0.0502
0.0879923 -0.0512996
0.1 -0.0520403
0.113646 -0.0523494
0.129155 -0.0521569
0.14678 -0.0514347
0.16681 -0.050249
0.189574 -0.048846
0.215443 -0.0471365
0.244844 -0.0447162
0.278256 -0.0418721
0.316228 -0.0388885
0.359381 -0.0360791
0.408424 -0.0335879
0.464159 -0.031762
0.5275 -0.0308154
0.599484 -0.0310108
0.681292 -0.0324841
0.774264 -0.0352254
0.879923 -0.0390549
1 -0.0435155
&
@target G0.S3
@type xy
0 0
10 0
&
@target G0.S4
@type xy
1 -0.0196092
1.1 -0.0182126
1.2 -0.0169285
1.3 -0.0157533
1.4 -0.0146802
1.5 -0.0137014
1.6 -0.0128084
1.7 -0.0119931
1.8 -0.0112481
1.9 -0.0105664
2 -0.00994149
2.1 -0.00936787
2.2 -0.00884038
2.3 -0.0083545
2.4 -0.00790618
2.5 -0.00749181
2.6 -0.00710818
2.7 -0.00675244
2.8 -0.00642202
2.9 -0.00611466
3 -0.0058283
3.1 -0.00556114
3.2 -0.00531152
3.3 -0.00507798
3.4 -0.00485919
3.5 -0.00465396
3.6 -0.0044612
3.7 -0.00427996
3.8 -0.00410933
3.9 -0.00394852
4 -0.00379681
4 -0.0194776
3.9 -0.0202467
3.8 -0.0210618
3.7 -0.0219264
3.6 -0.0228446
3.5 -0.0238209
3.4 -0.0248602
3.3 -0.0259678
3.2 -0.0271499
3.1 -0.0284131
3 -0.0297647
2.9 -0.0312131
2.8 -0.0327674
2.7 -0.0344378
2.6 -0.0362359
2.5 -0.0381745
2.4 -0.0402679
2.3 -0.0425322
2.2 -0.0449857
2.1 -0.0476486
2 -0.0505438
1.9 -0.0536967
1.8 -0.0571359
1.7 -0.0608931
1.6 -0.0650033
1.5 -0.0695045
1.4 -0.074437
1.3 -0.0798425
1.2 -0.0857609
1.1 -0.0922253
1 -0.0992532
&
@target G0.S5
@type xydy
1 -0.087538617 0.064535026
1.09 -0.069992734 0.056784498
1.192 -0.053908072 0.049241103
1.306 -0.047863117 0.043751458
1.434 -0.043478715 0.038656352
1.58 -0.035840664 0.032961324
1.744 -0.033707999 0.028640835
1.93 -0.026407333 0.023479803
2.143 -0.026317219 0.020147633
2.385 -0.025647437 0.017100128
2.662 -0.016951145 0.012652462
2.981 -0.020220108 0.011279852
3.347 -0.018653682 0.0092310187
3.771 -0.02775707 0.010395617
4.262 -0.014245326 0.005849406
4.832 -0.022317085 0.0074382523
5.498 -0.025920818 0.0081699477
6.277 -0.053588586 0.016231889
7.192 -0.023727622 0.0072145911
8.27 -0.017724075 0.0053751289
9.547 0.020080195 0.0060042217
11.06 0.0086721545 0.0026016464
12.87 0.027239684 0.0081719051
15.03 0.032567154 0.0097701461
17.63 0.0094716516 0.0028414955
20.77 -0.053141275 0.015942383
24.58 0.0096157573 0.0028847272
29.22 0.014955748 0.0044867243
34.89 -0.011810231 0.0035430693
41.87 -0.019035617 0.0057106851
50.48 0.00079663303 0.00023898991
61.18 0.0031242919 0.00093728758
74.53 0.011860633 0.00355819
91.27 -0.023649961 0.0070949883
112.4 -0.0078897761 0.0023669328
139.2 -0.037126375 0.011137912
173.3 -0.05130106 0.015390318
217.1 -0.0017072385 0.00051217156
273.7 -0.0086009883 0.0025802965
347.1 0.0037279364 0.0011183809
443.1 -0.0091340953 0.0027402286
569.3 -0.01812545 0.0054376349
736.4 -0.03022903 0.0090687091
959.2 -0.024709524 0.0074128571
1258 -0.003349729 0.0010049187
1663 -0.042516992 0.012755098
2214 -0.04334168 0.013002504
2970 -0.043580123 0.013074037
4017 -0.056647059 0.016994118
5477 0.0040474614 0.0012142384
7530 -0.030227575 0.0090682725
10440 -0.01771464 0.005314392
14610 -0.019529903 0.0058589709
20620 -0.033849405 0.010154821
29380 -0.020244157 0.006073247
42250 0.012360234 0.0037080702
61380 -0.025284829 0.0075854487
90050 0.00099708517 0.00029912555
133500 -0.017931976 0.0053795927
200000 -2.250472e-05 6.751416e-06
&
@target G0.S6
@type xy
1 -0.0594312
1.1 -0.055219
1.2 -0.0513447
1.3 -0.0477979
1.4 -0.0445586
1.5 -0.0416029
1.6 -0.0389058
1.7 -0.0364431
1.8 -0.034192
1.9 -0.0321315
2 -0.0302426
2.1 -0.0285082
2.2 -0.0269131
2.3 -0.0254434
2.4 -0.024087
2.5 -0.0228331
2.6 -0.021672
2.7 -0.0205951
2.8 -0.0195947
2.9 -0.0186639
3 -0.0177965
3.1 -0.0169871
3.2 -0.0162307
3.3 -0.0155229
3.4 -0.0148597
3.5 -0.0142374
3.6 -0.0136529
3.7 -0.0131032
3.8 -0.0125856
3.9 -0.0120976
4 -0.0116372
&
@target G0.S7
@type xy
0 0
0.01 -0.00785664
0.02 -0.0150718
0.03 -0.0216977
0.04 -0.0277819
0.05 -0.0333677
0.06 -0.0384947
0.07 -0.0431988
0.08 -0.0475131
0.09 -0.0514677
0.1 -0.0550902
0.11 -0.0584058
0.12 -0.0614379
0.13 -0.0642076
0.14 -0.0667347
0.15 -0.069037
0.16 -0.0711313
0.17 -0.0730327
0.18 -0.0747554
0.19 -0.0763123
0.2 -0.0777156
0.21 -0.0789761
0.22 -0.0801044
0.23 -0.0811097
0.24 -0.0820009
0.25 -0.0827861
0.26 -0.0834729
0.27 -0.0840683
0.28 -0.0845787
0.29 -0.0850102
0.3 -0.0853683
0.31 -0.0856584
0.32 -0.0858851
0.33 -0.0860531
0.34 -0.0861664
0.35 -0.0862291
0.36 -0.0862447
0.37 -0.0862165
0.38 -0.0861479
0.39 -0.0860416
0.4 -0.0859004
0.41 -0.085727
0.42 -0.0855236
0.43 -0.0852926
0.44 -0.0850359
0.45 -0.0847555
0.46 -0.0844533
0.47 -0.084131
0.48 -0.08379
0.49 -0.083432
0.5 -0.0830583
0.51 -0.0826701
0.52 -0.0822688
0.53 -0.0818554
0.54 -0.081431
0.55 -0.0809966
0.56 -0.0805531
0.57 -0.0801014
0.58 -0.0796423
0.59 -0.0791765
0.6 -0.0787049
0.61 -0.0782279
0.62 -0.0777463
0.63 -0.0772607
0.64 -0.0767715
0.65 -0.0762793
0.66 -0.0757846
0.67 -0.0752879
0.68 -0.0747894
0.69 -0.0742897
0.7 -0.0737891
0.71 -0.0732878
0.72 -0.0727864
0.73 -0.0722849
0.74 -0.0717838
0.75 -0.0712833
0.76 -0.0707835
0.77 -0.0702848
0.78 -0.0697873
0.79 -0.0692913
0.8 -0.0687969
0.81 -0.0683042
0.82 -0.0678135
0.83 -0.0673249
0.84 -0.0668385
0.85 -0.0663544
0.86 -0.0658727
0.87 -0.0653936
0.88 -0.0649172
0.89 -0.0644434
0.9 -0.0639725
0.91 -0.0635045
0.92 -0.0630394
0.93 -0.0625773
0.94 -0.0621183
0.95 -0.0616624
0.96 -0.0612097
0.97 -0.0607602
0.98 -0.0603139
0.99 -0.0598709
1 -0.0594312
&
@target G0.S8
@type xy
0 0
0.5 -0.858809
0.5 -1.52482
0 0
&
@target G0.S10
@type xy
0.001 -0.000270273
0.00113646 -0.000306977
0.00129155 -0.000348635
0.0014678 -0.000395917
0.0016681 -0.000449562
0.00189574 -0.00051042
0.00215443 -0.00057943
0.00244844 -0.00065768
0.00278256 -0.00074637
0.00316228 -0.00084685
0.00359381 -0.00096066
0.00408424 -0.00108949
0.00464159 -0.00123524
0.005275 -0.00140005
0.00599484 -0.00158627
0.00681292 -0.00179652
0.00774264 -0.00203368
0.00879923 -0.00230094
0.01 -0.00260176
0.0113646 -0.00293991
0.0129155 -0.00331943
0.014678 -0.00374474
0.016681 -0.00422044
0.0189574 -0.00475124
0.0215443 -0.0053421
0.0244844 -0.0059979
0.0278256 -0.0067235
0.0316228 -0.0075234
0.0359381 -0.0084016
0.0408424 -0.0093611
0.0464159 -0.0104036
0.05275 -0.0115296
0.0599484 -0.012737
0.0681292 -0.0140212
0.0774264 -0.0153744
0.0879923 -0.0167851
0.1 -0.0182373
0.113646 -0.0197104
0.129155 -0.021179
0.14678 -0.0226128
0.16681 -0.023977
0.189574 -0.0252335
0.215443 -0.026342
0.244844 -0.0272616
0.278256 -0.0279535
0.316228 -0.0283833
0.359381 -0.0285237
0.408424 -0.028357
0.464159 -0.0278768
0.5275 -0.0270897
0.599484 -0.026015
0.681292 -0.0246843
0.774264 -0.0231395
0.879923 -0.02143
1 -0.0196092
1 -0.0992532
0.879923 -0.108412
0.774264 -0.117006
0.681292 -0.124766
0.599484 -0.131444
0.5275 -0.13683
0.464159 -0.140766
0.408424 -0.143156
0.359381 -0.143966
0.316228 -0.14323
0.278256 -0.141038
0.244844 -0.137526
0.215443 -0.13287
0.189574 -0.127265
0.16681 -0.120915
0.14678 -0.114025
0.129155 -0.106787
0.113646 -0.0993758
0.1 -0.0919431
0.0879923 -0.0846173
0.0774264 -0.0775022
0.0681292 -0.0706776
0.0599484 -0.0642018
0.05275 -0.058114
0.0464159 -0.0524372
0.0408424 -0.0471811
0.0359381 -0.0423444
0.0316228 -0.0379178
0.0278256 -0.0338857
0.0244844 -0.0302281
0.0215443 -0.0269225
0.0189574 -0.0239446
0.016681 -0.0212694
0.014678 -0.0188721
0.0129155 -0.0167286
0.0113646 -0.0148157
0.01 -0.0131115
0.00879923 -0.0115955
0.00774264 -0.0102486
0.00681292 -0.00905338
0.00599484 -0.00799383
0.005275 -0.00705537
0.00464159 -0.00622484
0.00408424 -0.00549031
0.00359381 -0.0048411
0.00316228 -0.00426759
0.00278256 -0.00376121
0.00244844 -0.00331426
0.00215443 -0.00291993
0.00189574 -0.00257214
0.0016681 -0.00226548
0.0014678 -0.00199514
0.00129155 -0.00175689
0.00113646 -0.00154695
0.001 -0.00136198
&


==> anc/fig6.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Tue Aug 11 12:14:50 2020"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 8.5, 0, 200000, 0.057
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.250000, 0.950000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Logarithmic
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "Q\S2"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.130000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 10
@    xaxis  tick minor ticks 9
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.670000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type both
@    xaxis  tick spec 6
@    xaxis  tick major 0, 1
@    xaxis  ticklabel 0, "1"
@    xaxis  tick major 1, 10
@    xaxis  ticklabel 1, "10"
@    xaxis  tick major 2, 100
@    xaxis  ticklabel 2, "100"
@    xaxis  tick major 3, 1000
@    xaxis  ticklabel 3, "1000"
@    xaxis  tick major 4, 10000
@    xaxis  ticklabel 4, "10000"
@    xaxis  tick major 5, 100000
@    xaxis  ticklabel 5, "100000"
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.230000, 0.120000
@    yaxis  label char size 2.130000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.01
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.670000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.985, 0.95
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.670000
@    legend color 1
@    legend length 8
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "fig6.agr"
@    s0 legend  "M\s2"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 3
@    s2 line linewidth 2.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "fig6.agr"
@    s2 legend  "M\s2\N\h{-0.3}\Sas"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 2
@    s3 symbol pattern 1
@    s3 symbol fill color 2
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 3.0
@    s3 line color 2
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 2
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "fig6.agr"
@    s3 legend  "10 M\sL"
@    s6 hidden false
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 2
@    s6 symbol pattern 1
@    s6 symbol fill color 2
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 3
@    s6 line linewidth 2.0
@    s6 line color 2
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 2
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "fig6.agr"
@    s6 legend  "10 M\sL\N\h{-0.3}\Sas"
@target G0.S0
@type xy
1 0.00347492
1.09 0.00399938
1.192 0.00462066
1.306 0.00537172
1.434 0.00625868
1.58 0.00732368
1.744 0.00856615
1.93 0.0100369
2.143 0.0117536
2.385 0.013718
2.662 0.0159536
2.981 0.0184452
3.347 0.0212067
3.771 0.0241546
4.262 0.0272655
4.832 0.0304347
5.498 0.0335302
6.277 0.036484
7.192 0.0391582
8.27 0.0415007
9.547 0.0434201
11.06 0.0448813
12.87 0.045917
15.03 0.0465641
17.63 0.0468766
20.77 0.046906
24.58 0.0467609
29.22 0.0464722
34.89 0.0460893
41.87 0.0456484
50.48 0.0452063
61.18 0.044739
74.53 0.0442676
91.27 0.0437976
112.4 0.0433291
139.2 0.0428771
173.3 0.0424278
217.1 0.0419713
273.7 0.0415316
347.1 0.0411082
443.1 0.0406628
569.3 0.0402553
736.4 0.0398239
959.2 0.0394077
1258 0.0389884
1663 0.0385968
2214 0.0381855
2970 0.037811
4017 0.0374093
5477 0.0370349
7530 0.0366427
10440 0.0362816
14610 0.0358939
20620 0.0355291
29380 0.035161
42250 0.0347941
61380 0.0344499
90050 0.0340939
133500 0.0337588
200000 0.0333883
&
@target G0.S2
@type xy
1 0.0646815
1.09 0.0639106
1.192 0.0631438
1.306 0.0623933
1.434 0.0616567
1.58 0.0609244
1.744 0.0602091
1.93 0.059505
2.143 0.0588073
2.385 0.0581231
2.662 0.057449
2.981 0.0567826
3.347 0.0561282
3.771 0.0554812
4.262 0.0548438
4.832 0.0542163
5.498 0.0535965
6.277 0.0529857
7.192 0.0523833
8.27 0.0517894
9.547 0.0512029
11.06 0.0506257
12.87 0.0500544
15.03 0.0494924
17.63 0.0489371
20.77 0.0483889
24.58 0.0478476
29.22 0.0473134
34.89 0.0467868
41.87 0.0462663
50.48 0.0457532
61.18 0.0452461
74.53 0.0447455
91.27 0.0442514
112.4 0.0437631
139.2 0.0432809
173.3 0.0428057
217.1 0.0423358
273.7 0.0418711
347.1 0.0414128
443.1 0.0409596
569.3 0.0405123
736.4 0.0400703
959.2 0.0396337
1258 0.0392027
1663 0.0387759
2214 0.0383548
2970 0.037939
4017 0.0375276
5477 0.0371213
7530 0.0367198
10440 0.0363231
14610 0.0359305
20620 0.0355432
29380 0.0351601
42250 0.0347817
61380 0.0344074
90050 0.0340376
133500 0.0336719
200000 0.0333105
&
@target G0.S3
@type xy
1 0.00602478
1.09 0.00687671
1.192 0.00785875
1.306 0.00895113
1.434 0.0101565
1.58 0.0114968
1.744 0.0129148
1.93 0.0144111
2.143 0.0159634
2.385 0.0175473
2.662 0.0191178
2.981 0.0206328
3.347 0.0220208
3.771 0.023244
4.262 0.024256
4.832 0.024978
5.498 0.0254477
6.277 0.0256012
7.192 0.0254875
8.27 0.0250924
9.547 0.0245828
11.06 0.0237729
12.87 0.0229028
15.03 0.0219852
17.63 0.0210396
20.77 0.0200856
24.58 0.0191795
29.22 0.0182997
34.89 0.0174308
41.87 0.0166434
50.48 0.0158807
61.18 0.0151689
74.53 0.0144771
91.27 0.0138217
112.4 0.0132078
139.2 0.0126224
173.3 0.0120644
217.1 0.0115366
273.7 0.0110396
347.1 0.0105576
443.1 0.0101159
569.3 0.00968486
736.4 0.0092653
959.2 0.00887702
1258 0.00850131
1663 0.00815397
2214 0.00781959
2970 0.00749637
4017 0.00719129
5477 0.00689549
7530 0.00661512
10440 0.00634615
14610 0.00608695
20620 0.00584517
29380 0.00560873
42250 0.00538342
61380 0.00517129
90050 0.00496728
133500 0.00477147
200000 0.00458199
&
@target G0.S6
@type xy
1 0.0484079
1.09 0.0464012
1.192 0.0444648
1.306 0.0426266
1.434 0.040876
1.58 0.0391871
1.744 0.0375864
1.93 0.0360571
2.143 0.0345862
2.385 0.0331862
2.662 0.0318468
2.981 0.0305613
3.347 0.0293356
3.771 0.0281588
4.262 0.027033
4.832 0.0259565
5.498 0.0249237
6.277 0.023935
7.192 0.0229878
8.27 0.0220807
9.547 0.0212103
11.06 0.0203779
12.87 0.0195773
15.03 0.0188122
17.63 0.0180774
20.77 0.0173723
24.58 0.0166957
29.22 0.0160467
34.89 0.0154249
41.87 0.0148274
50.48 0.0142548
61.18 0.0137047
74.53 0.0131767
91.27 0.01267
112.4 0.0121832
139.2 0.0117157
173.3 0.0112679
217.1 0.0108371
273.7 0.0104228
347.1 0.0100255
443.1 0.00964343
569.3 0.00927661
736.4 0.00892416
959.2 0.00858545
1258 0.00826028
1663 0.00794708
2214 0.00764653
2970 0.00735776
4017 0.00707991
5477 0.00681288
7530 0.00655619
10440 0.00630952
14610 0.00607199
20620 0.00584396
29380 0.00562455
42250 0.00541372
61380 0.00521074
90050 0.00501565
133500 0.00482795
200000 0.00464745
&


==> anc/fig7.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jul 10 11:37:18 2020"
@with line
@    line on
@    line loctype view
@    line 0.87, 0.78, 0.87, 0.78
@    line linewidth 1.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with line
@    line on
@    line loctype view
@    line 0.255, 0.928333333333, 0.255, 0.928333333333
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@with string
@    string on
@    string loctype world
@    string g0
@    string 7379.18569271, -0.0992916666667
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 2.630000
@    string def "*"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 1, -0.095, 200000, 0.005
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.188000, 0.950000
@    title ""
@    title font 4
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Logarithmic
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "Q\S2"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.130000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 100
@    xaxis  tick minor ticks 9
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.420000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type both
@    xaxis  tick spec 6
@    xaxis  tick major 0, 1
@    xaxis  ticklabel 0, "1"
@    xaxis  tick major 1, 10
@    xaxis  ticklabel 1, "10"
@    xaxis  tick major 2, 100
@    xaxis  ticklabel 2, "10\S2"
@    xaxis  tick major 3, 1000
@    xaxis  ticklabel 3, "10\S3"
@    xaxis  tick major 4, 10000
@    xaxis  ticklabel 4, "10\S4"
@    xaxis  tick major 5, 100000
@    xaxis  ticklabel 5, "10\S5"
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "Q\S4\NS"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.310000, 0.080000
@    yaxis  label char size 2.130000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.02
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.420000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.916, 0.895
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.780000
@    legend color 1
@    legend length 8
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 2
@    s0 symbol pattern 1
@    s0 symbol fill color 2
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 2
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 2
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Q4S1inel.agr"
@    s0 legend  "Q\S4\NS\v{1.05}\h{-0.6}_"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 1
@    s1 symbol size 0.490000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 1
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 3
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "Q4S1inel.agr"
@    s1 legend  "Q\S4\NS\v{1.05}\h{-0.6}_\N\S\h{0.2}as"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 2
@    s2 symbol pattern 1
@    s2 symbol fill color 2
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 3
@    s2 line linewidth 2.0
@    s2 line color 2
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 2
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Q4S1inel.agr"
@    s2 legend  "C"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 0.650000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 1
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 3.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TQ4S1inelcut.dat"
@    s3 legend  "Q\S4\N\h{0.15}S\s1\N\h{-0.45}\Sinel"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 4
@    s4 symbol pattern 1
@    s4 symbol fill color 4
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 2.0
@    s4 line color 4
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 4
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "Q4S1inel.agr"
@    s4 legend  "Q\S4\NS\s1\h{-0.6}\N\Sas"
@target G0.S0
@type xy
1 -0.05867938
1.09 -0.059864054
1.192 -0.0607787
1.306 -0.061372417
1.434 -0.06162198
1.58 -0.061503815
1.744 -0.061003502
1.93 -0.060115391
2.143 -0.05883306
2.385 -0.057182085
2.662 -0.055179403
2.981 -0.052849271
3.347 -0.050247453
3.771 -0.047403802
4.262 -0.044379715
4.832 -0.041231888
5.498 -0.038005476
6.277 -0.03476167
7.192 -0.031548248
8.27 -0.028412087
9.547 -0.0253871
11.06 -0.022515981
12.87 -0.019807961
15.03 -0.017298611
17.63 -0.01498715
20.77 -0.012881901
24.58 -0.010982529
29.22 -0.0092860991
34.89 -0.0077857084
41.87 -0.0064664281
50.48 -0.0053190683
61.18 -0.0043265759
74.53 -0.0034757324
91.27 -0.0027518572
112.4 -0.0021398103
139.2 -0.0016264866
173.3 -0.0011998767
217.1 -0.00084649262
273.7 -0.00055596999
347.1 -0.0003194055
443.1 -0.00012768792
569.3 2.6362104e-05
736.4 0.00014934502
959.2 0.00024682446
1258 0.00032344788
1663 0.00038341095
2214 0.00042980035
2970 0.00046546051
4017 0.00049269266
5477 0.00051329196
7530 0.00052874838
10440 0.0005402442
14610 0.00054873582
20620 0.0005549329
29380 0.00055942499
42250 0.00056264613
61380 0.00056493799
90050 0.00056654959
133500 0.00056767257
200000 0.00056844643
&
@target G0.S1
@type xy
1 0.000600192
1.36749 0.000597154
1.87003 0.000594671
2.55724 0.000592604
3.497 0.000590857
4.78211 0.00058936
6.53948 0.000588064
8.94266 0.00058693
12.229 0.000585931
16.723 0.000585043
22.8685 0.000584248
31.2725 0.000583534
42.7648 0.000582887
58.4804 0.0005823
79.9712 0.000581763
109.36 0.000581272
149.548 0.00058082
204.506 0.000580403
279.659 0.000580017
382.431 0.000579658
522.97 0.000579324
715.156 0.000579013
977.968 0.000578721
1337.36 0.000578448
1828.83 0.000578192
2500.9 0.00057795
3419.95 0.000577723
4676.75 0.000577508
6395.4 0.000577305
8745.64 0.000577112
11959.6 0.00057693
16354.6 0.000576756
22364.7 0.000576591
30583.5 0.000576434
41822.6 0.000576284
57191.9 0.000576141
78209.3 0.000576004
106950 0.000575874
146253 0.000575748
200000 0.000575629
&
@target G0.S2
@type xy
1 0.00057
200000 0.00057
&
@target G0.S3
@type xy
8.27 -0.0989413
9.547 -0.0993099
11.06 -0.0990741
12.87 -0.0982758
15.03 -0.0970108
17.63 -0.0953666
20.77 -0.0934359
24.58 -0.0914006
29.22 -0.0893111
34.89 -0.087247
41.87 -0.0852503
50.48 -0.0834167
61.18 -0.0816847
74.53 -0.0800814
91.27 -0.0786013
112.4 -0.0772292
139.2 -0.0759802
173.3 -0.0748184
217.1 -0.073713
273.7 -0.0726962
347.1 -0.0717596
443.1 -0.070825
569.3 -0.0699932
736.4 -0.069149
959.2 -0.0683541
1258 -0.0675731
1663 -0.0668548
2214 -0.0661141
2970 -0.0654477
4017 -0.0647403
5477 -0.0640868
7530 -0.0634055
10440 -0.062782
14610 -0.0621138
20620 -0.0614865
29380 -0.0608547
42250 -0.0602254
61380 -0.0596358
90050 -0.0590253
133500 -0.0584514
200000 -0.0578149
&
@target G0.S4
@type xy
1 -0.10946
1.36749 -0.105317
1.87003 -0.101673
2.55724 -0.0984345
3.497 -0.09553
4.78211 -0.0929046
6.53948 -0.0905154
8.94266 -0.0883282
12.229 -0.0863154
16.723 -0.0844546
22.8685 -0.082727
31.2725 -0.0811171
42.7648 -0.0796118
58.4804 -0.0781999
79.9712 -0.076872
109.36 -0.0756199
149.548 -0.0744363
204.506 -0.0733152
279.659 -0.072251
382.431 -0.071239
522.97 -0.070275
715.156 -0.0693551
977.968 -0.0684761
1337.36 -0.0676348
1828.83 -0.0668286
2500.9 -0.0660551
3419.95 -0.065312
4676.75 -0.0645974
6395.4 -0.0639094
8745.64 -0.0632464
11959.6 -0.0626068
16354.6 -0.0619893
22364.7 -0.0613926
30583.5 -0.0608155
41822.6 -0.060257
57191.9 -0.059716
78209.3 -0.0591916
106950 -0.0586829
146253 -0.0581893
200000 -0.0577098
&


==> anc/fig8.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Aug  9 09:40:46 2020"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 8.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Beane et al. 2007"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 7.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Blum et al. 2010"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 6.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "de Divitiis et al. 2013"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 5.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Borsanyi et al. 2013"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 4.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Borsanyi et al. 2015"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 3.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Endres et al. 2016"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 2.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Horsley et al. 2016"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 1.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Brantley 2016"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, 0.7
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Horsley et al. 2019"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, -1.3
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Gasser and Leutwyler 1975"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, -2.3
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Gasser and Leutwyler 1982"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, -4.3
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Erben et al. 2014"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, -3.3
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Walker-Loud et al. 2012"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, -5.3
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Thomas et al. 2015"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.7, -6.3
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "Tomalak 2020"
@with string
@    string on
@    string loctype world
@    string g0
@    string 2.725, -7.3
@    string color 1
@    string rot 0
@    string font 4
@    string just 0
@    string char size 1.160000
@    string def "this work"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -8, 4.6, 10
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "m\sQED"
@    xaxis  label layout para
@    xaxis  label place spec
@    xaxis  label place -0.300000, 0.080000
@    xaxis  label char size 2.210000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place normal
@    xaxis  tick spec type both
@    xaxis  tick spec 26
@    xaxis  tick major 0, 0
@    xaxis  ticklabel 0, "0"
@    xaxis  tick minor 1, 0.1
@    xaxis  tick minor 2, 0.2
@    xaxis  tick minor 3, 0.3
@    xaxis  tick minor 4, 0.4
@    xaxis  tick major 5, 0.5
@    xaxis  ticklabel 5, "0.5"
@    xaxis  tick minor 6, 0.6
@    xaxis  tick minor 7, 0.7
@    xaxis  tick minor 8, 0.8
@    xaxis  tick minor 9, 0.9
@    xaxis  tick major 10, 1
@    xaxis  ticklabel 10, "1"
@    xaxis  tick minor 11, 1.1
@    xaxis  tick minor 12, 1.2
@    xaxis  tick minor 13, 1.3
@    xaxis  tick minor 14, 1.4
@    xaxis  tick major 15, 1.5
@    xaxis  ticklabel 15, "1.5"
@    xaxis  tick minor 16, 1.6
@    xaxis  tick minor 17, 1.7
@    xaxis  tick minor 18, 1.8
@    xaxis  tick minor 19, 1.9
@    xaxis  tick major 20, 2
@    xaxis  ticklabel 20, "2"
@    xaxis  tick minor 21, 2.1
@    xaxis  tick minor 22, 2.2
@    xaxis  tick minor 23, 2.3
@    xaxis  tick minor 24, 2.4
@    xaxis  tick major 25, 2.5
@    xaxis  ticklabel 25, "2.5"
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar off
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.000000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick off
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel off
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 1
@    s0 fill rule 0
@    s0 fill color 7
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "mQED.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydx
@    s1 symbol 1
@    s1 symbol size 0.650000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 1
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "mQED.agr"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 0.650000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 1
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "mQED.agr"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xydx
@    s3 symbol 1
@    s3 symbol size 0.650000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 1
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 3
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "mQED.agr"
@    s3 legend  ""
@target G0.S0
@type xy
0.42 -8
0.42 10
0.74 10
0.74 -8
&
@target G0.S1
@type xydx
0.966668 9 0.715052
0.383 8 0.068
1.60667 7 0.632456
1.59 6 0.460977
1 5 0.156525
2.2 3 0.297321
1.04 2 0.17
1.53 1 0.559017
0.68 4.15 0.05
0.66 4.05 0.12
0.74 3.95 0.06
0.76 3.85 0.08
&
@target G0.S2
@type xy
0 0
5.2 0
&
@target G0.S3
@type xydx
0.7 -1 0.3
0.76 -2 0.3
1.3 -3 0.470956
0.95 -4 0.26
1.04 -5 0.11
1.09 -6 0.3
0.58 -7 0.16
&


==> anc/fig9.agr <==
# Grace project file
#
@version 50124
@page size 600, 450
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sat Aug  1 11:08:52 2020"
@with box
@    box on
@    box loctype view
@    box 0.797, 0.836666666667, 0.882, 0.813333333333
@    box linestyle 1
@    box linewidth 1.0
@    box color 1
@    box fill color 7
@    box fill pattern 1
@box def
@with box
@    box on
@    box loctype view
@    box 0.797, 0.798333333334, 0.882, 0.775
@    box linestyle 1
@    box linewidth 1.0
@    box color 2
@    box fill color 2
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 0.797, 0.72, 0.882, 0.696666666666
@    box linestyle 1
@    box linewidth 1.0
@    box color 11
@    box fill color 11
@    box fill pattern 14
@box def
@with box
@    box on
@    box loctype view
@    box 0.797, 0.681666666668, 0.882, 0.658333333334
@    box linestyle 1
@    box linewidth 1.0
@    box color 6
@    box fill color 6
@    box fill pattern 15
@box def
@with box
@    box on
@    box loctype view
@    box 0.797, 0.641666666667, 0.882, 0.618333333333
@    box linestyle 1
@    box linewidth 1.0
@    box color 4
@    box fill color 4
@    box fill pattern 16
@box def
@with box
@    box on
@    box loctype view
@    box 0.797, 0.758333333334, 0.882, 0.735
@    box linestyle 1
@    box linewidth 1.0
@    box color 1
@    box fill color 9
@    box fill pattern 4
@box def
@with line
@    line on
@    line loctype view
@    line 0.0899999999997, 0.808333333333, 0.121666666667, 0.808333333333
@    line linewidth 2.0
@    line linestyle 1
@    line color 1
@    line arrow 0
@    line arrow type 0
@    line arrow length 1.000000
@    line arrow layout 1.000000, 1.000000
@line def
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.4, 2.2, 0.75
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.188000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "Q\S2"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.130000
@    xaxis  label font 4
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 4
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "Q\S2\NS"
@    yaxis  label layout perp
@    yaxis  label place spec
@    yaxis  label place 0.290000, 0.080000
@    yaxis  label char size 2.130000
@    yaxis  label font 4
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.5
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 4
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.787, 0.85
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 4
@    legend char size 1.360000
@    legend color 1
@    legend length 8
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 11
@    s0 symbol pattern 1
@    s0 symbol fill color 11
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 11
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 1
@    s0 fill rule 0
@    s0 fill color 11
@    s0 fill pattern 14
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 11
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "Q2SbarComparisonNew.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 6
@    s1 symbol pattern 1
@    s1 symbol fill color 6
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 6
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 1
@    s1 fill rule 0
@    s1 fill color 6
@    s1 fill pattern 15
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 6
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/heinrichleutwyler/figuresandtexts/Cottingham/TQQSbarESTYCnewband.dat"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 1
@    s2 fill rule 0
@    s2 fill color 4
@    s2 fill pattern 16
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 0.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "Q2SbarComparisonNew.agr"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 0
@    s3 line linewidth 2.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Q2SbarComparisonNew.agr"
@    s3 legend  "MD + BC + AI"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 2.0
@    s4 line color 2
@    s4 line pattern 4
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 1
@    s4 fill rule 0
@    s4 fill color 0
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 0.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "Q2SbarComparisonNew.agr"
@    s4 legend  "VMD"
@    s6 hidden false
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 1
@    s6 symbol pattern 1
@    s6 symbol fill color 1
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 1
@    s6 line linewidth 1.0
@    s6 line color 1
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 1
@    s6 fill rule 0
@    s6 fill color 9
@    s6 fill pattern 4
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 1
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "Q2SbarComparisonNew.agr"
@    s6 legend  "A"
@    s8 hidden false
@    s8 type xy
@    s8 symbol 0
@    s8 symbol size 1.000000
@    s8 symbol color 11
@    s8 symbol pattern 1
@    s8 symbol fill color 11
@    s8 symbol fill pattern 0
@    s8 symbol linewidth 1.0
@    s8 symbol linestyle 1
@    s8 symbol char 65
@    s8 symbol char font 0
@    s8 symbol skip 0
@    s8 line type 1
@    s8 line linestyle 0
@    s8 line linewidth 2.0
@    s8 line color 11
@    s8 line pattern 1
@    s8 baseline type 0
@    s8 baseline off
@    s8 dropline off
@    s8 fill type 0
@    s8 fill rule 0
@    s8 fill color 1
@    s8 fill pattern 1
@    s8 avalue off
@    s8 avalue type 2
@    s8 avalue char size 1.000000
@    s8 avalue font 0
@    s8 avalue color 1
@    s8 avalue rot 0
@    s8 avalue format general
@    s8 avalue prec 3
@    s8 avalue prepend ""
@    s8 avalue append ""
@    s8 avalue offset 0.000000 , 0.000000
@    s8 errorbar on
@    s8 errorbar place both
@    s8 errorbar color 11
@    s8 errorbar pattern 1
@    s8 errorbar size 1.000000
@    s8 errorbar linewidth 1.0
@    s8 errorbar linestyle 1
@    s8 errorbar riser linewidth 1.0
@    s8 errorbar riser linestyle 1
@    s8 errorbar riser clip off
@    s8 errorbar riser clip length 0.100000
@    s8 comment "Q2SbarComparisonNew.agr"
@    s8 legend  "B"
@    s9 hidden false
@    s9 type xy
@    s9 symbol 0
@    s9 symbol size 1.000000
@    s9 symbol color 4
@    s9 symbol pattern 1
@    s9 symbol fill color 4
@    s9 symbol fill pattern 0
@    s9 symbol linewidth 1.0
@    s9 symbol linestyle 1
@    s9 symbol char 65
@    s9 symbol char font 0
@    s9 symbol skip 0
@    s9 line type 0
@    s9 line linestyle 0
@    s9 line linewidth 2.0
@    s9 line color 4
@    s9 line pattern 1
@    s9 baseline type 0
@    s9 baseline off
@    s9 dropline off
@    s9 fill type 0
@    s9 fill rule 0
@    s9 fill color 1
@    s9 fill pattern 1
@    s9 avalue off
@    s9 avalue type 2
@    s9 avalue char size 1.000000
@    s9 avalue font 0
@    s9 avalue color 1
@    s9 avalue rot 0
@    s9 avalue format general
@    s9 avalue prec 3
@    s9 avalue prepend ""
@    s9 avalue append ""
@    s9 avalue offset 0.000000 , 0.000000
@    s9 errorbar on
@    s9 errorbar place both
@    s9 errorbar color 4
@    s9 errorbar pattern 1
@    s9 errorbar size 0.000000
@    s9 errorbar linewidth 0.0
@    s9 errorbar linestyle 1
@    s9 errorbar riser linewidth 1.0
@    s9 errorbar riser linestyle 1
@    s9 errorbar riser clip off
@    s9 errorbar riser clip length 0.100000
@    s9 comment "Editor"
@    s9 legend  "C"
@    s11 hidden false
@    s11 type xydy
@    s11 symbol 0
@    s11 symbol size 1.000000
@    s11 symbol color 2
@    s11 symbol pattern 1
@    s11 symbol fill color 2
@    s11 symbol fill pattern 0
@    s11 symbol linewidth 1.0
@    s11 symbol linestyle 1
@    s11 symbol char 65
@    s11 symbol char font 0
@    s11 symbol skip 0
@    s11 line type 1
@    s11 line linestyle 0
@    s11 line linewidth 1.0
@    s11 line color 2
@    s11 line pattern 1
@    s11 baseline type 0
@    s11 baseline off
@    s11 dropline off
@    s11 fill type 0
@    s11 fill rule 0
@    s11 fill color 1
@    s11 fill pattern 1
@    s11 avalue off
@    s11 avalue type 2
@    s11 avalue char size 1.000000
@    s11 avalue font 0
@    s11 avalue color 1
@    s11 avalue rot 0
@    s11 avalue format general
@    s11 avalue prec 3
@    s11 avalue prepend ""
@    s11 avalue append ""
@    s11 avalue offset 0.000000 , 0.000000
@    s11 errorbar on
@    s11 errorbar place both
@    s11 errorbar color 2
@    s11 errorbar pattern 1
@    s11 errorbar size 0.000000
@    s11 errorbar linewidth 1.0
@    s11 errorbar linestyle 1
@    s11 errorbar riser linewidth 1.0
@    s11 errorbar riser linestyle 1
@    s11 errorbar riser clip off
@    s11 errorbar riser clip length 0.100000
@    s11 comment "Q2SbarComparisonNew.agr"
@    s11 legend  ""
@    s12 hidden false
@    s12 type xy
@    s12 symbol 1
@    s12 symbol size 0.410000
@    s12 symbol color 6
@    s12 symbol pattern 1
@    s12 symbol fill color 6
@    s12 symbol fill pattern 1
@    s12 symbol linewidth 1.0
@    s12 symbol linestyle 1
@    s12 symbol char 65
@    s12 symbol char font 0
@    s12 symbol skip 0
@    s12 line type 0
@    s12 line linestyle 1
@    s12 line linewidth 1.0
@    s12 line color 6
@    s12 line pattern 1
@    s12 baseline type 0
@    s12 baseline off
@    s12 dropline off
@    s12 fill type 0
@    s12 fill rule 0
@    s12 fill color 1
@    s12 fill pattern 1
@    s12 avalue off
@    s12 avalue type 2
@    s12 avalue char size 1.000000
@    s12 avalue font 0
@    s12 avalue color 1
@    s12 avalue rot 0
@    s12 avalue format general
@    s12 avalue prec 3
@    s12 avalue prepend ""
@    s12 avalue append ""
@    s12 avalue offset 0.000000 , 0.000000
@    s12 errorbar on
@    s12 errorbar place both
@    s12 errorbar color 6
@    s12 errorbar pattern 1
@    s12 errorbar size 0.000000
@    s12 errorbar linewidth 1.0
@    s12 errorbar linestyle 1
@    s12 errorbar riser linewidth 1.0
@    s12 errorbar riser linestyle 1
@    s12 errorbar riser clip off
@    s12 errorbar riser clip length 0.100000
@    s12 comment "Q2SbarComparisonNew.agr"
@    s12 legend  "D"
@    s17 hidden false
@    s17 type xy
@    s17 symbol 0
@    s17 symbol size 1.000000
@    s17 symbol color 1
@    s17 symbol pattern 1
@    s17 symbol fill color 1
@    s17 symbol fill pattern 0
@    s17 symbol linewidth 1.0
@    s17 symbol linestyle 1
@    s17 symbol char 65
@    s17 symbol char font 0
@    s17 symbol skip 0
@    s17 line type 1
@    s17 line linestyle 1
@    s17 line linewidth 1.0
@    s17 line color 1
@    s17 line pattern 1
@    s17 baseline type 0
@    s17 baseline off
@    s17 dropline off
@    s17 fill type 1
@    s17 fill rule 0
@    s17 fill color 7
@    s17 fill pattern 1
@    s17 avalue off
@    s17 avalue type 2
@    s17 avalue char size 1.000000
@    s17 avalue font 0
@    s17 avalue color 1
@    s17 avalue rot 0
@    s17 avalue format general
@    s17 avalue prec 3
@    s17 avalue prepend ""
@    s17 avalue append ""
@    s17 avalue offset 0.000000 , 0.000000
@    s17 errorbar on
@    s17 errorbar place both
@    s17 errorbar color 1
@    s17 errorbar pattern 1
@    s17 errorbar size 1.000000
@    s17 errorbar linewidth 1.0
@    s17 errorbar linestyle 1
@    s17 errorbar riser linewidth 1.0
@    s17 errorbar riser linestyle 1
@    s17 errorbar riser clip off
@    s17 errorbar riser clip length 0.100000
@    s17 comment "Q2SbarComparisonNew.agr"
@    s17 legend  ""
@target G0.S0
@type xy
0 -0.00027494
0.05 -0.0760138
0.1 -0.122964
0.15 -0.155845
0.2 -0.18002
0.25 -0.198174
0.3 -0.211979
0.35 -0.222507
0.4 -0.230563
0.45 -0.236726
0.5 -0.241407
0.55 -0.244907
0.6 -0.247455
0.65 -0.249217
0.7 -0.250331
0.75 -0.25091
0.8 -0.251041
0.85 -0.250799
0.9 -0.250244
0.95 -0.249427
1 -0.248388
1.05 -0.247025
1.1 -0.245487
1.15 -0.243805
1.2 -0.242001
1.25 -0.240093
1.3 -0.238097
1.35 -0.236028
1.4 -0.233899
1.45 -0.231719
1.5 -0.229499
1.55 -0.227244
1.6 -0.224965
1.65 -0.222664
1.7 -0.220348
1.75 -0.218022
1.8 -0.215688
1.85 -0.213348
1.9 -0.211008
1.95 -0.208667
2 -0.206342
2.05 -0.204294
2.1 -0.202287
2.15 -0.200294
2.2 -0.198324
2.25 -0.196376
2.3 -0.194452
2.35 -0.192553
2.4 -0.190677
2.45 -0.188827
2.5 -0.187001
2.55 -0.1852
2.6 -0.183425
2.65 -0.181674
2.7 -0.17995
2.75 -0.178252
2.8 -0.176578
2.85 -0.174928
2.9 -0.173303
2.95 -0.171702
3 -0.170123
3 0.418238
2.95 0.42277
2.9 0.427393
2.85 0.432111
2.8 0.436923
2.75 0.441834
2.7 0.446846
2.65 0.451959
2.6 0.457178
2.55 0.462503
2.5 0.467939
2.45 0.473486
2.4 0.479148
2.35 0.484927
2.3 0.490825
2.25 0.496843
2.2 0.502983
2.15 0.509247
2.1 0.515636
2.05 0.522158
2 0.528786
1.95 0.53528
1.9 0.541904
1.85 0.548666
1.8 0.555564
1.75 0.562597
1.7 0.569759
1.65 0.577044
1.6 0.584443
1.55 0.591947
1.5 0.599546
1.45 0.607223
1.4 0.614958
1.35 0.622729
1.3 0.630508
1.25 0.638259
1.2 0.645942
1.15 0.653505
1.1 0.660885
1.05 0.668003
1 0.674775
0.95 0.681205
0.9 0.68702
0.85 0.692047
0.8 0.696084
0.75 0.698878
0.7 0.700121
0.65 0.699434
0.6 0.696345
0.55 0.690268
0.5 0.680465
0.45 0.666025
0.4 0.645803
0.35 0.61836
0.3 0.581892
0.25 0.534092
0.2 0.471936
0.15 0.391631
0.1 0.288471
0.05 0.157662
0 -0.00027494
&
@target G0.S1
@type xy
0.001 0.00310765
0.00113646 0.00353827
0.00129155 0.00402812
0.0014678 0.00458529
0.0016681 0.00521897
0.00189574 0.00593955
0.00215443 0.00675886
0.00244844 0.00769025
0.00278256 0.0087489
0.00316228 0.00995189
0.00359381 0.0113187
0.00408424 0.0128717
0.00464159 0.0146365
0.005275 0.0166396
0.00599484 0.0189122
0.00681292 0.0214908
0.00774264 0.0244162
0.00879923 0.0277328
0.01 0.0314887
0.0113646 0.0357385
0.0129155 0.0405429
0.014678 0.0459681
0.016681 0.0520852
0.0189574 0.0589691
0.0215443 0.0666949
0.0244844 0.0753495
0.0278256 0.0850204
0.0316228 0.0957784
0.0359381 0.107689
0.0408424 0.120822
0.0464159 0.135201
0.05275 0.150843
0.0599484 0.167717
0.0681292 0.185747
0.0774264 0.204808
0.0879923 0.22471
0.1 0.245222
0.113646 0.266434
0.129155 0.287707
0.14678 0.308552
0.16681 0.328569
0.189574 0.346592
0.215443 0.362386
0.244844 0.37603
0.278256 0.38663
0.316228 0.393562
0.359381 0.396379
0.408424 0.394787
0.464159 0.388719
0.5275 0.378254
0.599484 0.363221
0.681292 0.344203
0.774264 0.322059
0.879923 0.298222
1 0.277642
1.13646 0.251889
1.29155 0.226003
1.4678 0.200658
1.6681 0.176453
1.89574 0.153815
2.15443 0.132995
2.44844 0.114169
2.78256 0.0974248
2.78256 0.00191728
2.44844 -0.00025932
2.15443 -0.00300662
1.89574 -0.00643778
1.6681 -0.0106422
1.4678 -0.0156448
1.29155 -0.0214949
1.13646 -0.0282486
1 -0.0358835
0.879923 -0.0486037
0.774264 -0.0570492
0.681292 -0.0651924
0.599484 -0.0734941
0.5275 -0.0819374
0.464159 -0.0903466
0.408424 -0.0979909
0.359381 -0.104617
0.316228 -0.110065
0.278256 -0.114162
0.244844 -0.116752
0.215443 -0.117818
0.189574 -0.117004
0.16681 -0.115143
0.14678 -0.112614
0.129155 -0.10928
0.113646 -0.105031
0.1 -0.100047
0.0879923 -0.0947189
0.0774264 -0.0890747
0.0681292 -0.0832536
0.0599484 -0.0773726
0.05275 -0.0715398
0.0464159 -0.0658389
0.0408424 -0.0603328
0.0359381 -0.0550786
0.0316228 -0.0501001
0.0278256 -0.0454304
0.0244844 -0.0410773
0.0215443 -0.0370371
0.0189574 -0.0333127
0.016681 -0.0299016
0.014678 -0.0267873
0.0129155 -0.0239544
0.0113646 -0.0213866
0.01 -0.019067
0.00879923 -0.0169779
0.00774264 -0.0151011
0.00681292 -0.0134176
0.00599484 -0.0119104
0.005275 -0.0105641
0.00464159 -0.00936445
0.00408424 -0.00829673
0.00359381 -0.00734629
0.00316228 -0.00650161
0.00278256 -0.00575199
0.00244844 -0.00508731
0.00215443 -0.00449827
0.00189574 -0.0039766
0.0016681 -0.00351481
0.0014678 -0.00310621
0.00129155 -0.00274481
0.00113646 -0.00242526
0.001 -0.00214279
&
@target G0.S2
@type xy
0 0
0.02 0.0441631
0.04 0.081449
0.06 0.112902
0.08 0.139393
0.1 0.161655
0.12 0.180303
0.14 0.195857
0.16 0.208757
0.18 0.219378
0.2 0.228038
0.22 0.23501
0.24 0.240528
0.26 0.24479
0.28 0.247971
0.3 0.250217
0.32 0.251657
0.34 0.252402
0.36 0.252549
0.38 0.252179
0.4 0.251367
0.42 0.250174
0.44 0.248656
0.46 0.24686
0.48 0.244829
0.5 0.242599
0.52 0.240201
0.54 0.237663
0.56 0.23501
0.58 0.232263
0.6 0.22944
0.62 0.226558
0.64 0.223632
0.66 0.220673
0.68 0.217692
0.7 0.214699
0.72 0.211702
0.74 0.208709
0.76 0.205724
0.78 0.202755
0.8 0.199805
0.82 0.196878
0.84 0.193979
0.86 0.191109
0.88 0.188271
0.9 0.185468
0.92 0.182701
0.94 0.179972
0.96 0.177281
0.98 0.174629
1 0.172018
1.02 0.169448
1.04 0.166919
1.06 0.164431
1.08 0.161984
1.1 0.159579
1.12 0.157216
1.14 0.154893
1.16 0.152612
1.18 0.15037
1.2 0.148169
1.22 0.146008
1.24 0.143886
1.26 0.141802
1.28 0.139757
1.3 0.13775
1.32 0.135779
1.34 0.133845
1.36 0.131946
1.38 0.130083
1.4 0.128255
1.42 0.12646
1.44 0.124699
1.46 0.12297
1.48 0.121274
1.5 0.119609
1.52 0.117975
1.54 0.116371
1.56 0.114797
1.58 0.113252
1.6 0.111736
1.62 0.110247
1.64 0.108785
1.66 0.107351
1.68 0.105942
1.7 0.104559
1.72 0.103202
1.74 0.101868
1.76 0.100559
1.78 0.0992734
1.8 0.0980108
1.82 0.0967707
1.84 0.0955527
1.86 0.0943562
1.88 0.0931809
1.9 0.0920263
1.92 0.090892
1.94 0.0897774
1.96 0.0886823
1.98 0.0876061
2 0.0865485
2.02 0.0855091
2.04 0.0844875
2.06 0.0834834
2.08 0.0824963
2.1 0.0815258
2.12 0.0805718
2.14 0.0796338
2.16 0.0787114
2.18 0.0778044
2.2 0.0769124
2.22 0.0760351
2.24 0.0751722
2.26 0.0743235
2.28 0.0734886
2.3 0.0726672
2.32 0.0718591
2.34 0.0710639
2.36 0.0702815
2.38 0.0695116
2.4 0.0687539
2.42 0.0680082
2.44 0.0672742
2.46 0.0665517
2.48 0.0658405
2.5 0.0651403
2.52 0.0644509
2.54 0.0637722
2.56 0.0631039
2.58 0.0624457
2.6 0.0617976
2.62 0.0611593
2.64 0.0605306
2.66 0.0599113
2.68 0.0593013
2.7 0.0587003
2.72 0.0581082
2.74 0.0575249
2.76 0.0569501
2.78 0.0563838
2.8 0.0558257
2.82 0.0552756
2.84 0.0547335
2.86 0.0541992
2.88 0.0536725
2.9 0.0531534
2.92 0.0526416
2.94 0.052137
2.96 0.0516396
2.98 0.0511491
3 0.0506654
3 -0.0588752
2.98 -0.0594388
2.96 -0.0600104
2.94 -0.0605901
2.92 -0.0611781
2.9 -0.0617745
2.88 -0.0623795
2.86 -0.0629933
2.84 -0.063616
2.82 -0.0642478
2.8 -0.0648888
2.78 -0.0655393
2.76 -0.0661994
2.74 -0.0668692
2.72 -0.0675491
2.7 -0.0682392
2.68 -0.0689396
2.66 -0.0696506
2.64 -0.0703724
2.62 -0.0711053
2.6 -0.0718493
2.58 -0.0726048
2.56 -0.0733719
2.54 -0.0741509
2.52 -0.0749421
2.5 -0.0757457
2.48 -0.0765619
2.46 -0.077391
2.44 -0.0782332
2.42 -0.0790889
2.4 -0.0799582
2.38 -0.0808415
2.36 -0.0817391
2.34 -0.0826512
2.32 -0.0835782
2.3 -0.0845204
2.28 -0.085478
2.26 -0.0864514
2.24 -0.087441
2.22 -0.088447
2.2 -0.0894699
2.18 -0.0905099
2.16 -0.0915675
2.14 -0.0926429
2.12 -0.0937367
2.1 -0.0948491
2.08 -0.0959807
2.06 -0.0971317
2.04 -0.0983026
2.02 -0.0994939
2 -0.100706
1.98 -0.101939
1.96 -0.103194
1.94 -0.104471
1.92 -0.105771
1.9 -0.107094
1.88 -0.108441
1.86 -0.109811
1.84 -0.111207
1.82 -0.112627
1.8 -0.114073
1.78 -0.115546
1.76 -0.117046
1.74 -0.118573
1.72 -0.120128
1.7 -0.121711
1.68 -0.123324
1.66 -0.124967
1.64 -0.126641
1.62 -0.128345
1.6 -0.130082
1.58 -0.131851
1.56 -0.133653
1.54 -0.13549
1.52 -0.137361
1.5 -0.139267
1.48 -0.141209
1.46 -0.143188
1.44 -0.145205
1.42 -0.147259
1.4 -0.149353
1.38 -0.151486
1.36 -0.15366
1.34 -0.155875
1.32 -0.158132
1.3 -0.160431
1.28 -0.162774
1.26 -0.16516
1.24 -0.167591
1.22 -0.170067
1.2 -0.172589
1.18 -0.175158
1.16 -0.177773
1.14 -0.180436
1.12 -0.183146
1.1 -0.185905
1.08 -0.188711
1.06 -0.191566
1.04 -0.19447
1.02 -0.197422
1 -0.200422
0.98 -0.203469
0.96 -0.206564
0.94 -0.209705
0.92 -0.212891
0.9 -0.216121
0.88 -0.219394
0.86 -0.222706
0.84 -0.226057
0.82 -0.229442
0.8 -0.232859
0.78 -0.236303
0.76 -0.23977
0.74 -0.243254
0.72 -0.24675
0.7 -0.25025
0.68 -0.253745
0.66 -0.257226
0.64 -0.260682
0.62 -0.264101
0.6 -0.267467
0.58 -0.270765
0.56 -0.273974
0.54 -0.277075
0.52 -0.280041
0.5 -0.282844
0.48 -0.285452
0.46 -0.287828
0.44 -0.289929
0.42 -0.291707
0.4 -0.293106
0.38 -0.294061
0.36 -0.294499
0.34 -0.294336
0.32 -0.293475
0.3 -0.291803
0.28 -0.289192
0.26 -0.28549
0.24 -0.280526
0.22 -0.274099
0.2 -0.265974
0.18 -0.25588
0.16 -0.243498
0.14 -0.228457
0.12 -0.21032
0.1 -0.188572
0.08 -0.162608
0.06 -0.131708
0.04 -0.0950187
0.02 -0.0515222
0 0
&
@target G0.S3
@type xy
0.001 -0.00234844
0.00113646 -0.00263997
0.00129155 -0.00296388
0.0014678 -0.00332301
0.0016681 -0.00372032
0.00189574 -0.00415896
0.00215443 -0.00464226
0.00244844 -0.00517377
0.00278256 -0.00575736
0.00316228 -0.00639689
0.00359381 -0.00709706
0.00408424 -0.00786432
0.00464159 -0.00870593
0.005275 -0.00963052
0.00599484 -0.0106472
0.00681292 -0.0117637
0.00774264 -0.0129949
0.00879923 -0.0143485
0.01 -0.0158361
0.0113646 -0.0174682
0.0129155 -0.0192528
0.014678 -0.0211948
0.016681 -0.0232961
0.0189574 -0.0255565
0.0215443 -0.0279488
0.0244844 -0.0304285
0.0278256 -0.0329684
0.0316228 -0.0355347
0.0359381 -0.0380851
0.0408424 -0.0405593
0.0464159 -0.042917
0.05275 -0.0450992
0.0599484 -0.0470629
0.0681292 -0.0487765
0.0774264 -0.0502
0.0879923 -0.0512996
0.1 -0.0520403
0.113646 -0.0523494
0.129155 -0.0521569
0.14678 -0.0514347
0.16681 -0.050249
0.189574 -0.048846
0.215443 -0.0471365
0.244844 -0.0447162
0.278256 -0.0418721
0.316228 -0.0388885
0.359381 -0.0360791
0.408424 -0.0335879
0.464159 -0.031762
0.5275 -0.0308154
0.599484 -0.0310108
0.681292 -0.0324841
0.774264 -0.0352254
0.879923 -0.0390549
1 -0.0435155
&
@target G0.S4
@type xy
1 -0.0992266
1.13646 -0.0897715
1.29155 -0.0802859
1.4678 -0.0710036
1.6681 -0.0621212
1.89574 -0.0537923
2.15443 -0.0461257
2.44844 -0.0391871
2.78256 -0.0330039
3.16228 -0.0275713
3.59381 -0.0228595
4.08424 -0.0188208
4.64159 -0.0153961
5.275 -0.0125201
5.99484 -0.0101262
6.81292 -0.00814946
7.74264 -0.00652891
8.79923 -0.00520901
10 -0.00414027
10 -0.000764754
8.79923 -0.000971069
7.74264 -0.00122691
6.81292 -0.00154215
5.99484 -0.00192789
5.275 -0.00239633
4.64159 -0.00296046
4.08424 -0.00363367
3.59381 -0.00442906
3.16228 -0.00535856
2.78256 -0.00643186
2.44844 -0.00765507
2.15443 -0.00902934
1.89574 -0.0105494
1.6681 -0.0122025
1.4678 -0.0139669
1.29155 -0.0158124
1.13646 -0.0176999
1 -0.0195829
&
@target G0.S6
@type xy
0 0
0.5 -0.808326
0.5 -1.40796
0 0
&
@target G0.S8
@type xy
0 -0.00027494
0.05 0.040824
0.1 0.0827536
0.15 0.117893
0.2 0.145958
0.25 0.167959
0.3 0.184957
0.35 0.197926
0.4 0.20762
0.45 0.214649
0.5 0.219529
0.55 0.22268
0.6 0.224445
0.65 0.225108
0.7 0.224895
0.75 0.223984
0.8 0.222522
0.85 0.220624
0.9 0.218388
0.95 0.215889
1 0.213194
1.05 0.210489
1.1 0.207699
1.15 0.20485
1.2 0.20197
1.25 0.199083
1.3 0.196206
1.35 0.19335
1.4 0.190529
1.45 0.187752
1.5 0.185023
1.55 0.182352
1.6 0.179739
1.65 0.17719
1.7 0.174705
1.75 0.172287
1.8 0.169938
1.85 0.167659
1.9 0.165448
1.95 0.163307
2 0.161222
2.05 0.158932
2.1 0.156675
2.15 0.154477
2.2 0.15233
2.25 0.150233
2.3 0.148186
2.35 0.146187
2.4 0.144235
2.45 0.14233
2.5 0.140469
2.55 0.138651
2.6 0.136877
2.65 0.135142
2.7 0.133448
2.75 0.131791
2.8 0.130172
2.85 0.128591
2.9 0.127045
2.95 0.125534
3 0.124057
&
@target G0.S9
@type xy
1 -1
&
@target G0.S11
@type xydy
1 -0.0594312 0.039822
1.02 -0.0585618 0.0392409
1.04 -0.0577057 0.0386687
1.06 -0.0568632 0.0381055
1.08 -0.0560343 0.0375514
1.1 -0.055219 0.0370064
1.12 -0.0544172 0.0364704
1.14 -0.053629 0.0359434
1.16 -0.0528542 0.0354254
1.18 -0.0520928 0.0349164
1.2 -0.0513447 0.0344162
1.22 -0.0506097 0.0339247
1.24 -0.0498877 0.033442
1.26 -0.0491785 0.0329678
1.28 -0.0484819 0.032502
1.3 -0.0477979 0.0320446
1.32 -0.0471262 0.0315954
1.34 -0.0464666 0.0311544
1.36 -0.0458189 0.0307212
1.38 -0.045183 0.030296
1.4 -0.0445586 0.0298784
1.42 -0.0439456 0.0294684
1.44 -0.0433437 0.0290659
1.46 -0.0427528 0.0286706
1.48 -0.0421726 0.0282826
1.5 -0.0416029 0.0279016
1.52 -0.0410436 0.0275275
1.54 -0.0404944 0.0271601
1.56 -0.0399552 0.0267994
1.58 -0.0394257 0.0264453
1.6 -0.0389058 0.0260975
1.62 -0.0383953 0.025756
1.64 -0.0378939 0.0254206
1.66 -0.0374016 0.0250912
1.68 -0.036918 0.0247677
1.7 -0.0364431 0.02445
1.72 -0.0359767 0.0241379
1.74 -0.0355185 0.0238314
1.76 -0.0350685 0.0235303
1.78 -0.0346263 0.0232345
1.8 -0.034192 0.0229439
1.82 -0.0337653 0.0226584
1.84 -0.033346 0.0223779
1.86 -0.0329341 0.0221022
1.88 -0.0325293 0.0218314
1.9 -0.0321315 0.0215652
1.92 -0.0317406 0.0213036
1.94 -0.0313564 0.0210465
1.96 -0.0309787 0.0207938
1.98 -0.0306075 0.0205453
2 -0.0302426 0.0203011
2.02 -0.0298839 0.0200611
2.04 -0.0295312 0.0198251
2.06 -0.0291845 0.019593
2.08 -0.0288435 0.0193648
2.1 -0.0285082 0.0191404
2.12 -0.0281785 0.0189197
2.14 -0.0278543 0.0187027
2.16 -0.0275353 0.0184892
2.18 -0.0272216 0.0182792
2.2 -0.0269131 0.0180727
2.22 -0.0266095 0.0178695
2.24 -0.0263108 0.0176696
2.26 -0.026017 0.0174729
2.28 -0.0257279 0.0172793
2.3 -0.0254434 0.0170889
2.32 -0.0251634 0.0169015
2.34 -0.0248879 0.016717
2.36 -0.0246167 0.0165355
2.38 -0.0243498 0.0163568
2.4 -0.024087 0.0161809
2.42 -0.0238284 0.0160077
2.44 -0.0235737 0.0158372
2.46 -0.023323 0.0156694
2.48 -0.0230762 0.0155041
2.5 -0.0228331 0.0153413
2.52 -0.0225938 0.0151811
2.54 -0.0223581 0.0150233
2.56 -0.0221259 0.0148678
2.58 -0.0218973 0.0147147
2.6 -0.021672 0.0145639
2.62 -0.0214502 0.0144153
2.64 -0.0212316 0.014269
2.66 -0.0210163 0.0141248
2.68 -0.0208042 0.0139827
2.7 -0.0205951 0.0138427
2.72 -0.0203892 0.0137048
2.74 -0.0201862 0.0135688
2.76 -0.0199861 0.0134349
2.78 -0.019789 0.0133028
2.8 -0.0195947 0.0131727
2.82 -0.0194032 0.0130444
2.84 -0.0192144 0.012918
2.86 -0.0190283 0.0127933
2.88 -0.0188448 0.0126704
2.9 -0.0186639 0.0125492
2.92 -0.0184855 0.0124298
2.94 -0.0183096 0.012312
2.96 -0.0181362 0.0121958
2.98 -0.0179652 0.0120812
&
@target G0.S12
@type xy
0.5 -1
&
@target G0.S17
@type xy
0.001 -0.00318961
0.00113646 -0.00359341
0.00129155 -0.00404443
0.0014678 -0.00454741
0.0016681 -0.00510738
0.00189574 -0.00572979
0.00215443 -0.00642049
0.00244844 -0.00718573
0.00278256 -0.00803229
0.00316228 -0.00896699
0.00359381 -0.00999769
0.00408424 -0.0111344
0.00464159 -0.0123877
0.005275 -0.0137676
0.00599484 -0.0152876
0.00681292 -0.0169702
0.00774264 -0.0188185
0.00879923 -0.0208572
0.01 -0.0230866
0.0113646 -0.0255156
0.0129155 -0.028164
0.014678 -0.0310575
0.016681 -0.0342347
0.0189574 -0.0377571
0.0215443 -0.0415551
0.0244844 -0.0455409
0.0278256 -0.0497839
0.0316228 -0.0543033
0.0359381 -0.0591207
0.0408424 -0.0642425
0.0464159 -0.069712
0.05275 -0.0755459
0.0599484 -0.0817668
0.0681292 -0.0883775
0.0774264 -0.0953361
0.0879923 -0.102557
0.1 -0.109885
0.113646 -0.117066
0.129155 -0.123796
0.14678 -0.129779
0.16681 -0.134796
0.189574 -0.138825
0.215443 -0.141483
0.244844 -0.142097
0.278256 -0.140828
0.316228 -0.137906
0.359381 -0.133677
0.408424 -0.12838
0.464159 -0.12255
0.5275 -0.116635
0.599484 -0.111168
0.681292 -0.106568
0.774264 -0.103092
0.879923 -0.100804
1 -0.0994499
1 0.012419
0.879923 0.0226947
0.774264 0.0326416
0.681292 0.0415995
0.599484 0.0491465
0.5275 0.0550042
0.464159 0.0590262
0.408424 0.0612039
0.359381 0.0615186
0.316228 0.0601294
0.278256 0.0570835
0.244844 0.0526642
0.215443 0.0472102
0.189574 0.041133
0.16681 0.0342982
0.14678 0.0269093
0.129155 0.0194824
0.113646 0.0123672
0.1 0.00580432
0.0879923 -4.25174e-05
0.0774264 -0.00506383
0.0681292 -0.0091755
0.0599484 -0.012359
0.05275 -0.0146525
0.0464159 -0.016122
0.0408424 -0.016876
0.0359381 -0.0170496
0.0316228 -0.016766
0.0278256 -0.0161529
0.0244844 -0.0153161
0.0215443 -0.0143424
0.0189574 -0.0133558
0.016681 -0.0123575
0.014678 -0.0113322
0.0129155 -0.0103417
0.0113646 -0.00942087
0.01 -0.00858551
0.00879923 -0.00783986
0.00774264 -0.00717141
0.00681292 -0.00655715
0.00599484 -0.00600684
0.005275 -0.00549339
0.00464159 -0.00502412
0.00408424 -0.00459429
0.00359381 -0.00419643
0.00316228 -0.00382678
0.00278256 -0.00348243
0.00244844 -0.00316181
0.00215443 -0.00286404
0.00189574 -0.00258813
0.0016681 -0.00233326
0.0014678 -0.00209861
0.00129155 -0.00188332
0.00113646 -0.00168653
0.001 -0.00150727
&

